High-Precision Quantum Dynamics of He$_2$ over the b $^3\Pi_\mathrm{g}$-c $^3\Sigma_\mathrm{g}^+$ Electronic Subspace by including Non-adiabatic, Relativistic and QED Corrections and Couplings

Relativistic, quantum electrodynamics, as well as non-adiabatic corrections and couplings, are computed for the b $^3\Pi_\mathrm{g}$ and c $^3\Sigma_\mathrm{g}^+$ electronic states of the helium dimer. The underlying Born-Oppenheimer potential energy curves are converged to 1 ppm ($1:10^6$) relative precision using a variational explicitly correlated Gaussian approach. The quantum nuclear motion is computed over the b $^3\Pi_\mathrm{g}$-c $^3\Sigma_\mathrm{g}^+$ (and B $^1\Pi_\mathrm{g}$-C $^1\Sigma_\mathrm{g}^+$) 9-(12-)dimensional electronic-spin subspace coupled by non-adiabatic and relativistic (magnetic) interactions. The electron's anomalous magnetic moment is also included; its effect is expected to be visible in high-resolution experiments. The computed rovibronic energy intervals are in excellent agreement with available high-resolution spectroscopy data, including the rovibronic b $^3\Pi_\mathrm{g}$-state fine structure. Fine-structure splittings are also predicted for the c $^3\Sigma_\mathrm{g}^+$ levels, which have not been fully resolved experimentally, yet.

==> SOM_data/He2_bc_nonad-only.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 8.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       157,          7]
NotebookDataLength[    543172,      10980]
NotebookOptionsPosition[    536946,      10864]
NotebookOutlinePosition[    537546,      10884]
CellTagsIndexPosition[    537503,      10881]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell["\<\
Solution of the rovibrational Schr\[ODoubleDot]dinger equation of He2 with \
non-adiabatic and relativistic couplings between the bx and c states [June \
2025]\
\>", "Subtitle",
 CellChangeTimes->{
  3.6823917937709837`*^9, {3.682393137240912*^9, 3.682393202642198*^9}, {
   3.7221096039116707`*^9, 3.7221096053991537`*^9}, {3.7963096754753847`*^9, 
   3.796309683478013*^9}, {3.929156604838904*^9, 3.9291566307181177`*^9}, {
   3.9388577660424023`*^9, 3.9388578017842665`*^9}, {3.938857888062228*^9, 
   3.938857907577516*^9}, 3.9388693084336443`*^9, 3.9388693937479267`*^9, {
   3.959534216794001*^9, 3.959534220203043*^9}},
 CellID->926871483,ExpressionUUID->"1fdc8443-e081-4a27-90d6-0d96a51df886"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"Updated", " ", "to", " ", "codata22"}], " ", "-", " ", 
    RowBox[{"on", " ", "2024.10", 
     RowBox[{".25", "."}]}]}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
    "mp", " ", "is", " ", "the", " ", "mass", " ", "of", " ", "an", " ", 
     "alpha", " ", "particle", " ", "He2"}], "+"}], "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"mp", "=", "7294.29954171"}], ";"}], " ", 
   RowBox[{"(*", "codata22", "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"ehcm", "=", "219474.63136314"}], ";"}], 
   RowBox[{"(*", "codata22", "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"alpha", "=", 
     RowBox[{"7.2973525643", " ", "*", 
      RowBox[{"10", "^", 
       RowBox[{"(", 
        RowBox[{"-", "3"}], ")"}]}]}]}], ";"}], " ", 
   RowBox[{"(*", "codata22", "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"mupp", "=", 
     RowBox[{"1", "/", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"1", "/", "mp"}], "+", 
        RowBox[{"1", "/", "mp"}]}], ")"}]}]}], ";"}], " ", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"molddboc", "=", "7294.29954171"}], ";"}], "\[IndentingNewLine]", 
   
   RowBox[{"Clear", "[", 
    RowBox[{"Ecmin", ",", "Ebmin"}], "]"}], " "}]}]], "Input",
 CellChangeTimes->{{3.800025844963768*^9, 3.800025921242815*^9}, 
   3.938856344069866*^9, {3.938857935174351*^9, 3.938857948524422*^9}, {
   3.938870821757102*^9, 3.9388709273504276`*^9}, {3.9388710016957555`*^9, 
   3.9388710273555384`*^9}, {3.9388711991187687`*^9, 
   3.9388712397315464`*^9}, {3.941013237234939*^9, 3.941013255386232*^9}, {
   3.9457640951574287`*^9, 3.945764095430045*^9}, {3.9461136197251453`*^9, 
   3.946113621241889*^9}, {3.94611389974566*^9, 3.946113900105755*^9}},
 CellLabel->
  "In[745]:=",ExpressionUUID->"8683657f-1421-40a6-8a8e-d75dfa674e83"],

Cell[CellGroupData[{

Cell["Input", "Subsection",
 CellChangeTimes->{{3.68239320367143*^9, 
  3.682393208693063*^9}},ExpressionUUID->"79905e14-a8f1-4321-84d8-\
0867858bdd24"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"SetDirectory", "[", 
   RowBox[{"NotebookDirectory", "[", "]"}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"BLfile", "=", 
    RowBox[{"ReadList", "[", 
     RowBox[{"\"\<ion-core_BL.txt\>\"", ",", 
      RowBox[{"{", 
       RowBox[{"Number", ",", "Number"}], "}"}]}], "]"}]}], ";"}], " ", 
  RowBox[{"(*", 
   RowBox[{"ion", " ", "core", " ", "approx"}], 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"kbl", "=", 
   RowBox[{"Length", "[", "BLfile", "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"BLdat", "=", 
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"BLfile", "[", 
         RowBox[{"[", 
          RowBox[{"n", ",", "1"}], "]"}], "]"}], ",", 
        RowBox[{
         StyleBox["BLfile",
          FontWeight->"Plain"], "[", 
         RowBox[{"[", 
          RowBox[{"n", ",", "2"}], "]"}], "]"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"n", ",", "1", ",", "kbl"}], "}"}]}], "]"}]}], ";"}], 
  " "}]}], "Input",
 CellChangeTimes->{
  3.945764309453105*^9, {3.945764386925438*^9, 3.945764387350561*^9}},
 CellLabel->
  "In[751]:=",ExpressionUUID->"97663be4-7bfa-4e8c-9b41-90618e639413"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"data", " ", "for", " ", "b", " ", "only"}], "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"bPECfile", "=", 
     RowBox[{"ReadList", "[", 
      RowBox[{"\"\<b1000_PEC.txt\>\"", ",", 
       RowBox[{"{", 
        RowBox[{"Number", ",", "Number"}], "}"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"bNRfile", "=", 
     RowBox[{"ReadList", "[", 
      RowBox[{"\"\<b750_PEC_dboc_mvib.txt\>\"", ",", "\[IndentingNewLine]", 
       RowBox[{"{", 
        RowBox[{
        "Number", ",", "Number", ",", "Number", ",", "Number", ",", "Number", 
         ",", "Number", ",", "Number", ",", "Number", ",", "Number"}], 
        "}"}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"bDBOCXYfile", "=", 
     RowBox[{"ReadList", "[", 
      RowBox[{"\"\<bx1000_La2.txt\>\"", ",", 
       RowBox[{"{", 
        RowBox[{"Number", ",", "Number", ",", "Number", ",", "Number"}], 
        "}"}]}], "]"}]}], ";", " ", 
    RowBox[{"(*", 
     RowBox[{"Lz2", ",", "Lx2", ",", "Ly2"}], "*)"}], "\[IndentingNewLine]", 
    RowBox[{"bRELfile", "=", 
     RowBox[{"ReadList", "[", 
      RowBox[{"\"\<b750_rel.txt\>\"", ",", "\[IndentingNewLine]", 
       RowBox[{"{", 
        RowBox[{
        "Number", ",", "Number", ",", "Number", ",", "Number", ",", "Number", 
         ",", "Number", ",", "Number", ",", "Number", ",", "Number"}], 
        "}"}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"bkpec", "=", 
     RowBox[{"Length", "[", "bPECfile", "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"bknr", "=", 
     RowBox[{"Length", "[", "bNRfile", "]"}]}], ";"}], "\[IndentingNewLine]", 
   
   RowBox[{
    RowBox[{"bkdboc", "=", 
     RowBox[{"Length", "[", "bDBOCXYfile", "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"bkrel", "=", 
     RowBox[{"Length", "[", "bRELfile", "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"bPESBOdat", "=", 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"bPECfile", "[", 
          RowBox[{"[", 
           RowBox[{"n", ",", "1"}], "]"}], "]"}], ",", 
         RowBox[{"bPECfile", "[", 
          RowBox[{"[", 
           RowBox[{"n", ",", "2"}], "]"}], "]"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"n", ",", "1", ",", "bkpec"}], "}"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"bDBOCdat", "=", 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"bNRfile", "[", 
          RowBox[{"[", 
           RowBox[{"n", ",", "1"}], "]"}], "]"}], ",", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"bNRfile", "[", 
              RowBox[{"[", 
               RowBox[{"n", ",", "3"}], "]"}], "]"}], "+", 
             RowBox[{"bNRfile", "[", 
              RowBox[{"[", 
               RowBox[{"n", ",", "4"}], "]"}], "]"}]}], ")"}], "*", 
           RowBox[{"molddboc", "/", "mp"}]}], "+", "\[IndentingNewLine]", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"bDBOCXYfile", "[", 
              RowBox[{"[", 
               RowBox[{"n", ",", "2"}], "]"}], "]"}], "+", 
             RowBox[{"bDBOCXYfile", "[", 
              RowBox[{"[", 
               RowBox[{"n", ",", "3"}], "]"}], "]"}]}], ")"}], "/", 
           RowBox[{"(", 
            RowBox[{"2", "*", "mupp", "*", 
             RowBox[{
              RowBox[{"bDBOCXYfile", "[", 
               RowBox[{"[", 
                RowBox[{"n", ",", "1"}], "]"}], "]"}], "^", "2"}]}], 
            ")"}]}]}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"n", ",", "1", ",", "bkdboc"}], "}"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"bLtwodat", "=", 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"bDBOCXYfile", "[", 
          RowBox[{"[", 
           RowBox[{"n", ",", "1"}], "]"}], "]"}], ",", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"bDBOCXYfile", "[", 
             RowBox[{"[", 
              RowBox[{"n", ",", "2"}], "]"}], "]"}], "+", 
            RowBox[{"bDBOCXYfile", "[", 
             RowBox[{"[", 
              RowBox[{"n", ",", "3"}], "]"}], "]"}]}], ")"}], "*", "2"}]}], 
        "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"n", ",", "1", ",", "bkdboc"}], "}"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"bMVIBdat", "=", 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"bNRfile", "[", 
          RowBox[{"[", 
           RowBox[{"n", ",", "1"}], "]"}], "]"}], ",", 
         RowBox[{"-", 
          RowBox[{"bNRfile", "[", 
           RowBox[{"[", 
            RowBox[{"n", ",", "6"}], "]"}], "]"}]}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"n", ",", "1", ",", "bknr"}], "}"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"bMROTdat", "=", 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"bNRfile", "[", 
          RowBox[{"[", 
           RowBox[{"n", ",", "1"}], "]"}], "]"}], ",", 
         RowBox[{"-", 
          RowBox[{"bNRfile", "[", 
           RowBox[{"[", 
            RowBox[{"n", ",", "8"}], "]"}], "]"}]}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"n", ",", "1", ",", "bknr"}], "}"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"bRELdat", "=", 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"bRELfile", "[", 
          RowBox[{"[", 
           RowBox[{"n", ",", "1"}], "]"}], "]"}], ",", 
         RowBox[{
          RowBox[{"alpha", "^", "2"}], "*", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"bRELfile", "[", 
             RowBox[{"[", 
              RowBox[{"n", ",", "3"}], "]"}], "]"}], "+", 
            RowBox[{"bRELfile", "[", 
             RowBox[{"[", 
              RowBox[{"n", ",", "4"}], "]"}], "]"}], "-", 
            RowBox[{"bRELfile", "[", 
             RowBox[{"[", 
              RowBox[{"n", ",", "5"}], "]"}], "]"}], "+", 
            RowBox[{"bRELfile", "[", 
             RowBox[{"[", 
              RowBox[{"n", ",", "9"}], "]"}], "]"}]}], ")"}]}]}], "}"}], ",", 
       
       RowBox[{"{", 
        RowBox[{"n", ",", "1", ",", "bkrel"}], "}"}]}], "]"}]}], ";", 
    RowBox[{"(*", 
     RowBox[{"R", ",", 
      RowBox[{
       RowBox[{"a", "^", "2"}], "*", 
       RowBox[{"(", 
        RowBox[{"DrMV", "+", "DrDone", "-", "DrDtwo", "+", "OO"}]}]}]}], 
     "*)"}], "\[IndentingNewLine]", 
    RowBox[{"bZD1dat", "=", 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"bRELfile", "[", 
          RowBox[{"[", 
           RowBox[{"n", ",", "1"}], "]"}], "]"}], ",", 
         RowBox[{
          RowBox[{"bRELfile", "[", 
           RowBox[{"[", 
            RowBox[{"n", ",", "4"}], "]"}], "]"}], "/", 
          RowBox[{"(", 
           RowBox[{"Pi", "/", "2"}], ")"}]}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"n", ",", "1", ",", "bkrel"}], "}"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"bD2dat", "=", 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"bRELfile", "[", 
          RowBox[{"[", 
           RowBox[{"n", ",", "1"}], "]"}], "]"}], ",", 
         RowBox[{
          RowBox[{"bRELfile", "[", 
           RowBox[{"[", 
            RowBox[{"n", ",", "5"}], "]"}], "]"}], "/", 
          RowBox[{"(", 
           RowBox[{"-", "Pi"}], ")"}]}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"n", ",", "1", ",", "bkrel"}], "}"}]}], "]"}]}], 
    ";"}]}]}]], "Input",
 CellChangeTimes->{{3.94576412050103*^9, 3.945764280061117*^9}, {
   3.945764348101457*^9, 3.945764349269271*^9}, {3.945764402045148*^9, 
   3.945764405413414*^9}, {3.945846822855323*^9, 3.9458468273002*^9}, {
   3.945848661275701*^9, 3.945848661512179*^9}, {3.945968881808136*^9, 
   3.9459688820264606`*^9}, {3.9461135363090076`*^9, 3.946113601547825*^9}, 
   3.94611363688667*^9, {3.9461137564133472`*^9, 3.9461137594101877`*^9}, {
   3.9461138252839823`*^9, 3.946113869794407*^9}, 3.948554205440283*^9, {
   3.949050589844572*^9, 3.9490506419683247`*^9}, {3.949051234788925*^9, 
   3.949051236747155*^9}, {3.94905131892487*^9, 3.9490513325950813`*^9}, {
   3.949053856743985*^9, 3.949053881054749*^9}, 3.949054905093431*^9, {
   3.9490549810528812`*^9, 3.949054981403625*^9}, {3.949122147859036*^9, 
   3.949122148901607*^9}, {3.949122517883902*^9, 3.949122589245102*^9}, 
   3.9491226741087914`*^9, 3.949123800542635*^9, 3.949131521104279*^9, 
   3.9491319467005777`*^9, {3.949132470565627*^9, 3.949132470937222*^9}, 
   3.949132518177737*^9, {3.949132640625712*^9, 3.9491326627936907`*^9}, {
   3.949132761397818*^9, 3.949132761713273*^9}, {3.9491327942098207`*^9, 
   3.949132798937545*^9}, {3.949132841128346*^9, 3.949132863569078*^9}, {
   3.949132956523418*^9, 3.949132979121231*^9}, {3.949133030145615*^9, 
   3.9491330345851517`*^9}, {3.949133606041201*^9, 3.949133627697143*^9}, 
   3.9491432712192917`*^9, {3.949149360422099*^9, 3.949149361972082*^9}, {
   3.949160161987835*^9, 3.949160162487042*^9}, {3.9491602432037086`*^9, 
   3.949160245244665*^9}, {3.949163679619413*^9, 3.949163679940167*^9}, {
   3.9491643690790453`*^9, 3.949164376402012*^9}, {3.949383135909121*^9, 
   3.9493831379147997`*^9}, {3.9494601926533613`*^9, 
   3.9494602074361677`*^9}, {3.949460245525*^9, 3.9494602457004967`*^9}, {
   3.949461065474203*^9, 3.9494610682166986`*^9}, {3.949465059218573*^9, 
   3.949465059289109*^9}, {3.9494655106375647`*^9, 3.949465530339819*^9}, {
   3.949468364208694*^9, 3.949468364608131*^9}, {3.949468686848444*^9, 
   3.94946870844742*^9}, {3.949469999982134*^9, 3.94947001524613*^9}, 
   3.950087765536613*^9, {3.950762852201304*^9, 3.950762892769174*^9}, 
   3.9507632773453693`*^9, {3.950763365393297*^9, 3.9507633658173723`*^9}, {
   3.9507641924194098`*^9, 3.950764193107089*^9}, {3.950764776301207*^9, 
   3.950764776756744*^9}, {3.950939814279101*^9, 3.950939827318042*^9}, 
   3.9509405824841013`*^9, {3.950946193420362*^9, 3.95094622568324*^9}, 
   3.9595022602806473`*^9, {3.9595022998672123`*^9, 3.959502300766275*^9}},
 CellLabel->
  "In[755]:=",ExpressionUUID->"19ad8005-5ad3-4174-ab89-622a6be28229"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"data", " ", "for", " ", "c", " ", "only"}], "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"cNRfile", "=", 
     RowBox[{"ReadList", "[", 
      RowBox[{"\"\<c1500_PEC_dboc_nad.txt\>\"", ",", 
       RowBox[{"{", 
        RowBox[{
        "Number", ",", "Number", ",", "Number", ",", "Number", ",", "Number", 
         ",", "Number", ",", "Number", ",", "Number", ",", "Number", ",", 
         "Number"}], "}"}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"cDBOCXYfile", "=", 
     RowBox[{"ReadList", "[", 
      RowBox[{"\"\<c1500_La2.txt\>\"", ",", 
       RowBox[{"{", 
        RowBox[{"Number", ",", "Number", ",", "Number", ",", "Number"}], 
        "}"}]}], "]"}]}], ";", " ", 
    RowBox[{"(*", 
     RowBox[{"Lx2", ",", "Ly2", ",", "Lz2"}], "*)"}], "\[IndentingNewLine]", 
    RowBox[{"cRELfile", "=", 
     RowBox[{"ReadList", "[", 
      RowBox[{"\"\<c1500_rel.txt\>\"", ",", "\[IndentingNewLine]", 
       RowBox[{"{", 
        RowBox[{
        "Number", ",", "Number", ",", "Number", ",", "Number", ",", "Number", 
         ",", "Number", ",", "Number", ",", "Number", ",", "Number"}], 
        "}"}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"cknr", "=", 
     RowBox[{"Length", "[", "cNRfile", "]"}]}], ";"}], "\[IndentingNewLine]", 
   
   RowBox[{
    RowBox[{"ckrel", "=", 
     RowBox[{"Length", "[", "cRELfile", "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"ckdboc", "=", 
     RowBox[{"Length", "[", "cDBOCXYfile", "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"cPESBOdat", "=", 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"cNRfile", "[", 
          RowBox[{"[", 
           RowBox[{"n", ",", "1"}], "]"}], "]"}], ",", 
         RowBox[{"cNRfile", "[", 
          RowBox[{"[", 
           RowBox[{"n", ",", "2"}], "]"}], "]"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"n", ",", "1", ",", "cknr"}], "}"}]}], "]"}]}], ";"}], " ", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"cDBOCdat", "=", 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"cNRfile", "[", 
          RowBox[{"[", 
           RowBox[{"n", ",", "1"}], "]"}], "]"}], ",", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"cNRfile", "[", 
              RowBox[{"[", 
               RowBox[{"n", ",", "3"}], "]"}], "]"}], "+", 
             RowBox[{"cNRfile", "[", 
              RowBox[{"[", 
               RowBox[{"n", ",", "4"}], "]"}], "]"}]}], ")"}], "*", 
           RowBox[{"molddboc", "/", "mp"}]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"cDBOCXYfile", "[", 
              RowBox[{"[", 
               RowBox[{"n", ",", "2"}], "]"}], "]"}], "+", 
             RowBox[{"cDBOCXYfile", "[", 
              RowBox[{"[", 
               RowBox[{"n", ",", "3"}], "]"}], "]"}]}], ")"}], "/", 
           RowBox[{"(", 
            RowBox[{"2", "*", "mupp", "*", 
             RowBox[{
              RowBox[{"cDBOCXYfile", "[", 
               RowBox[{"[", 
                RowBox[{"n", ",", "1"}], "]"}], "]"}], "^", "2"}]}], 
            ")"}]}]}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"n", ",", "1", ",", 
         RowBox[{"Min", "[", 
          RowBox[{"ckdboc", ",", "cknr"}], "]"}]}], "}"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"cLtwodat", "=", 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"cDBOCXYfile", "[", 
          RowBox[{"[", 
           RowBox[{"n", ",", "1"}], "]"}], "]"}], ",", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"cDBOCXYfile", "[", 
             RowBox[{"[", 
              RowBox[{"n", ",", "2"}], "]"}], "]"}], "+", 
            RowBox[{"cDBOCXYfile", "[", 
             RowBox[{"[", 
              RowBox[{"n", ",", "3"}], "]"}], "]"}]}], ")"}], "*", "2"}]}], 
        "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"n", ",", "1", ",", "ckdboc"}], "}"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"cMVIBdat", "=", 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"cNRfile", "[", 
          RowBox[{"[", 
           RowBox[{"n", ",", "1"}], "]"}], "]"}], ",", 
         RowBox[{"-", 
          RowBox[{"cNRfile", "[", 
           RowBox[{"[", 
            RowBox[{"n", ",", "6"}], "]"}], "]"}]}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"n", ",", "1", ",", "cknr"}], "}"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"cMROTdat", "=", 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"cNRfile", "[", 
          RowBox[{"[", 
           RowBox[{"n", ",", "1"}], "]"}], "]"}], ",", 
         RowBox[{"-", 
          RowBox[{"cNRfile", "[", 
           RowBox[{"[", 
            RowBox[{"n", ",", "9"}], "]"}], "]"}]}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"n", ",", "1", ",", "cknr"}], "}"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"cMROTnobdat", "=", 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"cNRfile", "[", 
          RowBox[{"[", 
           RowBox[{"n", ",", "1"}], "]"}], "]"}], ",", 
         RowBox[{"-", 
          RowBox[{"cNRfile", "[", 
           RowBox[{"[", 
            RowBox[{"n", ",", "10"}], "]"}], "]"}]}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"n", ",", "1", ",", "cknr"}], "}"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"cRELdat", "=", 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"cRELfile", "[", 
          RowBox[{"[", 
           RowBox[{"n", ",", "1"}], "]"}], "]"}], ",", 
         RowBox[{
          RowBox[{"alpha", "^", "2"}], "*", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"cRELfile", "[", 
             RowBox[{"[", 
              RowBox[{"n", ",", "3"}], "]"}], "]"}], "+", 
            RowBox[{"cRELfile", "[", 
             RowBox[{"[", 
              RowBox[{"n", ",", "4"}], "]"}], "]"}], "-", 
            RowBox[{"cRELfile", "[", 
             RowBox[{"[", 
              RowBox[{"n", ",", "5"}], "]"}], "]"}], "+", 
            RowBox[{"cRELfile", "[", 
             RowBox[{"[", 
              RowBox[{"n", ",", "9"}], "]"}], "]"}]}], ")"}]}]}], "}"}], ",", 
       
       RowBox[{"{", 
        RowBox[{"n", ",", "1", ",", "ckrel"}], "}"}]}], "]"}]}], ";", 
    RowBox[{"(*", 
     RowBox[{"R", ",", 
      RowBox[{
       RowBox[{"a", "^", "2"}], "*", 
       RowBox[{"(", 
        RowBox[{"DrMV", "+", "DrDone", "-", "DrDtwo", "+", "OO"}]}]}]}], 
     "*)"}], "\[IndentingNewLine]", 
    RowBox[{"cZD1dat", "=", 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"cRELfile", "[", 
          RowBox[{"[", 
           RowBox[{"n", ",", "1"}], "]"}], "]"}], ",", 
         RowBox[{
          RowBox[{"cRELfile", "[", 
           RowBox[{"[", 
            RowBox[{"n", ",", "4"}], "]"}], "]"}], "/", 
          RowBox[{"(", 
           RowBox[{"Pi", "/", "2"}], ")"}]}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"n", ",", "1", ",", "ckrel"}], "}"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"cD2dat", "=", 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"cRELfile", "[", 
          RowBox[{"[", 
           RowBox[{"n", ",", "1"}], "]"}], "]"}], ",", 
         RowBox[{
          RowBox[{"cRELfile", "[", 
           RowBox[{"[", 
            RowBox[{"n", ",", "5"}], "]"}], "]"}], "/", 
          RowBox[{"(", 
           RowBox[{"-", "Pi"}], ")"}]}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"n", ",", "1", ",", "ckrel"}], "}"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{"AS", " ", "term"}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"cITfile", "=", 
     RowBox[{"ReadList", "[", 
      RowBox[{"\"\<c1500_IT.txt\>\"", ",", 
       RowBox[{"{", 
        RowBox[{
        "Number", ",", "Number", ",", "Number", ",", "Number", ",", 
         "Number"}], "}"}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"ckit", "=", 
     RowBox[{"Length", "[", "cITfile", "]"}]}], ";"}], "\[IndentingNewLine]", 
   
   RowBox[{
    RowBox[{"cASdat", "=", 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"cITfile", "[", 
          RowBox[{"[", 
           RowBox[{"n", ",", "1"}], "]"}], "]"}], ",", 
         RowBox[{"cITfile", "[", 
          RowBox[{"[", 
           RowBox[{"n", ",", "5"}], "]"}], "]"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"n", ",", "1", ",", "ckit"}], "}"}]}], "]"}]}], 
    ";"}]}]}]], "Input",
 CellChangeTimes->{{3.945764351416748*^9, 3.945764352932502*^9}, {
   3.945764409508237*^9, 3.945764536420619*^9}, {3.946113701621895*^9, 
   3.94611371601939*^9}, {3.948183239739882*^9, 3.94818327677816*^9}, {
   3.948183417042757*^9, 3.94818342261792*^9}, {3.948183466386726*^9, 
   3.948183466465748*^9}, {3.948206252843986*^9, 3.948206262900305*^9}, {
   3.948264644552387*^9, 3.9482646525267076`*^9}, 3.9485539080971212`*^9, 
   3.948554210616185*^9, {3.948786741188964*^9, 3.948786771436729*^9}, {
   3.9487868337649384`*^9, 3.948786873365662*^9}, {3.94878697248634*^9, 
   3.9487869795167*^9}, {3.948787021397644*^9, 3.948787046309857*^9}, {
   3.9487870953253202`*^9, 3.948787102868935*^9}, {3.948787253270903*^9, 
   3.9487872624454813`*^9}, {3.9491314823557243`*^9, 
   3.9491315531294317`*^9}, {3.949131696236496*^9, 3.9491317028239183`*^9}, 
   3.9491431434610987`*^9, {3.94916439546658*^9, 3.9491643959750643`*^9}, {
   3.949383154202738*^9, 3.949383154467115*^9}, {3.949383875162465*^9, 
   3.949383911735096*^9}, {3.949383948586399*^9, 3.949384110930181*^9}, {
   3.9493841951522703`*^9, 3.9493841966381073`*^9}, {3.949384240518352*^9, 
   3.949384247117629*^9}, {3.949460251637526*^9, 3.949460251708475*^9}, {
   3.949461078923462*^9, 3.9494610830970907`*^9}, 3.94946506767518*^9, {
   3.94947002488824*^9, 3.949470029589576*^9}, 3.9500877720886183`*^9, 
   3.950763270193519*^9, {3.956647321063566*^9, 3.9566474035197077`*^9}, {
   3.956647493089506*^9, 3.956647496536146*^9}, 3.959502275141221*^9, {
   3.959502311082573*^9, 3.959502311736067*^9}},
 CellLabel->
  "In[769]:=",ExpressionUUID->"8ad7228e-c25b-41c7-a4a4-d65e93db2ff2"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"nona", " ", "La", " ", "coupling"}], "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"Nonadbcfile", "=", 
     RowBox[{"ReadList", "[", 
      RowBox[{"\"\<La_table_for_bx_1000_c_1500.txt\>\"", ",", 
       RowBox[{"{", 
        RowBox[{"Number", ",", "Number", ",", "Number", ",", "Number"}], 
        "}"}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"krpnonadbc", "=", 
     RowBox[{"Length", "[", "Nonadbcfile", "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"bcLy", "=", 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"Nonadbcfile", "[", 
          RowBox[{"[", 
           RowBox[{"n", ",", "1"}], "]"}], "]"}], ",", 
         RowBox[{"Nonadbcfile", "[", 
          RowBox[{"[", 
           RowBox[{"n", ",", "3"}], "]"}], "]"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"n", ",", "1", ",", "krpnonadbc"}], "}"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{"-", "Ly"}], " ", "=", " ", "\[Alpha]"}], "*)"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"\[Alpha]", "=", 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"Nonadbcfile", "[", 
          RowBox[{"[", 
           RowBox[{"n", ",", "1"}], "]"}], "]"}], ",", 
         RowBox[{"-", 
          RowBox[{"Nonadbcfile", "[", 
           RowBox[{"[", 
            RowBox[{"n", ",", "3"}], "]"}], "]"}]}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"n", ",", "1", ",", "krpnonadbc"}], "}"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"\[Alpha]", "//", " ", "MatrixForm"}], ";"}]}]}]], "Input",
 CellChangeTimes->{{3.722109664271922*^9, 3.72210976890283*^9}, 
   3.722109853217484*^9, {3.722109883758382*^9, 3.7221098874075813`*^9}, {
   3.722397037281932*^9, 3.722397037438348*^9}, {3.722397203505527*^9, 
   3.722397205078662*^9}, {3.722591224182105*^9, 3.7225912243240147`*^9}, {
   3.722673159630975*^9, 3.722673159745504*^9}, {3.722673378629045*^9, 
   3.7226733788174887`*^9}, {3.722673777734457*^9, 3.72267377786679*^9}, {
   3.726828391239421*^9, 3.726828391412478*^9}, {3.72682855726752*^9, 
   3.7268285574458303`*^9}, {3.72682946910128*^9, 3.726829469238369*^9}, {
   3.726902770967564*^9, 3.726902786321311*^9}, {3.72690431156007*^9, 
   3.7269043195215187`*^9}, {3.738665696922357*^9, 3.7386656984487963`*^9}, {
   3.738665745792739*^9, 3.738665758029261*^9}, {3.738665806115138*^9, 
   3.7386658063656607`*^9}, {3.738665937600149*^9, 3.738665938015387*^9}, {
   3.7386663348578997`*^9, 3.738666335610981*^9}, {3.7386666663789597`*^9, 
   3.738666666708531*^9}, {3.7392709742609463`*^9, 3.739270997168124*^9}, {
   3.739790637854903*^9, 3.73979063840761*^9}, {3.740328944054741*^9, 
   3.740328944943832*^9}, {3.749384473301936*^9, 3.749384520181801*^9}, {
   3.7493847271970377`*^9, 3.749384727963313*^9}, {3.74938489825413*^9, 
   3.749384905962346*^9}, {3.749385907865191*^9, 3.7493859098122063`*^9}, {
   3.756539436562407*^9, 3.756539466628882*^9}, {3.7565395616987867`*^9, 
   3.7565395639010057`*^9}, {3.764410844161889*^9, 3.7644108619301233`*^9}, {
   3.7644109146840153`*^9, 3.764410930985409*^9}, {3.764411736315935*^9, 
   3.764411737328274*^9}, 3.764412541194083*^9, {3.764412624566472*^9, 
   3.764412626165895*^9}, 3.764577797723312*^9, {3.764578244902226*^9, 
   3.7645782450577097`*^9}, {3.792728443051382*^9, 3.7927284711421013`*^9}, {
   3.792729328860627*^9, 3.7927293460513277`*^9}, {3.79272939638535*^9, 
   3.792729396792973*^9}, {3.792729430251546*^9, 3.792729430353291*^9}, {
   3.792730126373477*^9, 3.792730146682022*^9}, {3.795605033738741*^9, 
   3.795605051137519*^9}, {3.7956072560116796`*^9, 3.795607268512879*^9}, {
   3.795607341274274*^9, 3.795607348560587*^9}, {3.796218562916514*^9, 
   3.7962186391583643`*^9}, 3.796218669539109*^9, {3.796218936938682*^9, 
   3.796218954485323*^9}, {3.7962245378765583`*^9, 3.796224538232832*^9}, {
   3.796224713811924*^9, 3.7962247153698263`*^9}, {3.796282911549876*^9, 
   3.796282916721036*^9}, {3.7962829674970512`*^9, 3.796283018479355*^9}, {
   3.796297088469738*^9, 3.796297108945861*^9}, {3.796300123202507*^9, 
   3.796300166073009*^9}, {3.796300224842613*^9, 3.796300228675613*^9}, {
   3.7963041236613894`*^9, 3.796304173291031*^9}, {3.7963047030628853`*^9, 
   3.796304707735257*^9}, {3.79630962921408*^9, 3.796309691961689*^9}, {
   3.796575549317913*^9, 3.796575614628587*^9}, {3.796575652774991*^9, 
   3.796575702295763*^9}, 3.796580338224543*^9, {3.797350100739039*^9, 
   3.797350131048766*^9}, {3.798102017415951*^9, 3.798102125178968*^9}, {
   3.799322637674938*^9, 3.799322642162739*^9}, {3.7993227591734533`*^9, 
   3.79932276703475*^9}, {3.799324353166819*^9, 3.799324353648131*^9}, {
   3.7993244275685797`*^9, 3.7993244283803368`*^9}, {3.7993264326490498`*^9, 
   3.7993264353854227`*^9}, {3.799326509469975*^9, 3.799326510915221*^9}, {
   3.799329593443624*^9, 3.799329595879304*^9}, {3.799838605023223*^9, 
   3.799838608344364*^9}, {3.7998575772252913`*^9, 3.7998575803482437`*^9}, {
   3.8000074368136883`*^9, 3.8000074382157373`*^9}, {3.800009214693969*^9, 
   3.800009215694067*^9}, {3.800027595836644*^9, 3.800027597264597*^9}, {
   3.8011557654668303`*^9, 3.801155766617058*^9}, {3.801156094030279*^9, 
   3.801156104626981*^9}, 3.801156448932516*^9, {3.8017235967162*^9, 
   3.8017236063149967`*^9}, {3.801727257425598*^9, 3.801727258471386*^9}, {
   3.801736035258155*^9, 3.80173603671104*^9}, {3.801736799736974*^9, 
   3.8017368014553213`*^9}, {3.801756168222148*^9, 3.801756173711115*^9}, {
   3.801756418063641*^9, 3.801756418278867*^9}, {3.801757089498178*^9, 
   3.801757104595785*^9}, {3.8017571927652903`*^9, 3.801757199512023*^9}, {
   3.80175729478365*^9, 3.801757296587839*^9}, {3.801757366780898*^9, 
   3.801757383866557*^9}, {3.801761472930883*^9, 3.801761474206408*^9}, {
   3.80176174904908*^9, 3.801761754096521*^9}, {3.8017617921542187`*^9, 
   3.8017617923728247`*^9}, {3.801761913098441*^9, 3.80176192224946*^9}, {
   3.801834931296349*^9, 3.801834933768965*^9}, {3.8018376172841053`*^9, 
   3.801837617640073*^9}, {3.9291566416395407`*^9, 3.929156655142983*^9}, {
   3.938859147407992*^9, 3.938859155232815*^9}, 3.938859202610218*^9, {
   3.938859262283978*^9, 3.938859269231558*^9}, {3.938859311910967*^9, 
   3.938859359093686*^9}, {3.938859975724725*^9, 3.938860011159131*^9}, 
   3.938860188531401*^9, {3.93886034596385*^9, 3.938860414613166*^9}, 
   3.938860737577758*^9, {3.9388688165781074`*^9, 3.93886888671735*^9}, {
   3.9388692860949926`*^9, 3.9388692991810293`*^9}, {3.9388693666565294`*^9, 
   3.938869379930414*^9}, {3.9388694469876785`*^9, 3.938869611690581*^9}, {
   3.938869694821077*^9, 3.9388697697938433`*^9}, {3.938869853877843*^9, 
   3.938869854889493*^9}, {3.938870171761715*^9, 3.9388703315970726`*^9}, {
   3.938881562192824*^9, 3.93888160357216*^9}, {3.940334312748308*^9, 
   3.9403343146853495`*^9}, {3.9403343798253584`*^9, 3.940334632290782*^9}, {
   3.940334682614808*^9, 3.940334849729447*^9}, {3.940334907964301*^9, 
   3.940335001283266*^9}, {3.940335033305084*^9, 3.940335101346475*^9}, {
   3.9403351580543423`*^9, 3.940335173689361*^9}, {3.9403352203621416`*^9, 
   3.9403354065663176`*^9}, {3.9403354404673324`*^9, 
   3.9403354507127533`*^9}, {3.940335568073941*^9, 3.940335609434462*^9}, {
   3.940335992969314*^9, 3.9403359930157022`*^9}, {3.94033608936744*^9, 
   3.9403361231924148`*^9}, 3.940336158524384*^9, {3.940336209695388*^9, 
   3.940336284341408*^9}, {3.940336330936132*^9, 3.9403363520499954`*^9}, {
   3.9403363887936506`*^9, 3.9403364078679843`*^9}, {3.9403365588225093`*^9, 
   3.940336597764567*^9}, {3.940521194948517*^9, 3.9405212293027325`*^9}, {
   3.940598609541878*^9, 3.940598666749967*^9}, 3.945764551902478*^9, {
   3.9457645858784323`*^9, 3.945764587773774*^9}, {3.945831547477194*^9, 
   3.945831548659502*^9}, {3.949161289923418*^9, 3.949161317530344*^9}, {
   3.956629908337859*^9, 3.956629916064733*^9}, 3.9595022854336243`*^9},
 CellLabel->
  "In[785]:=",ExpressionUUID->"48da8cc3-1b83-4186-be78-03dc09b64f5d"]
}, Open  ]],

Cell[CellGroupData[{

Cell["\<\
Interpolating curves through the datasets (PES, non-adiabatic couplings, ...)\
\
\>", "Subsection",
 CellChangeTimes->{
  3.682831030550581*^9, {3.79991803986451*^9, 3.7999180405574636`*^9}, {
   3.9291566643744926`*^9, 3.929156671061957*^9}, {3.929158684277287*^9, 
   3.929158685823337*^9}, {3.93885957389779*^9, 3.9388595745436463`*^9}, 
   3.938862447667267*^9, {3.9388688921098723`*^9, 3.938868893134204*^9}, {
   3.938870352112011*^9, 3.938870356835634*^9}, {3.9388718397837954`*^9, 
   3.9388718570572853`*^9}},ExpressionUUID->"60b5eabf-3266-46ab-9d06-\
bf5cc5204eb3"],

Cell[CellGroupData[{

Cell["Interpolating PES, DBOC, mvib", "Subsubsection",
 CellChangeTimes->{{3.9457648988781137`*^9, 
  3.945764917730962*^9}},ExpressionUUID->"2aaadcff-101f-4358-a6a7-\
8bd2beab49c1"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"bpesbo", "=", 
   RowBox[{"Interpolation", "[", 
    RowBox[{"bPESBOdat", ",", 
     RowBox[{"InterpolationOrder", "\[Rule]", "8"}], ",", " ", 
     RowBox[{"Method", "\[Rule]", "Hermite"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"bdboc", "=", 
   RowBox[{"Interpolation", "[", 
    RowBox[{"bDBOCdat", ",", 
     RowBox[{"InterpolationOrder", "\[Rule]", "8"}], ",", " ", 
     RowBox[{"Method", "\[Rule]", "Hermite"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"cpesbo", "=", 
   RowBox[{"Interpolation", "[", 
    RowBox[{"cPESBOdat", ",", 
     RowBox[{"InterpolationOrder", "\[Rule]", "8"}], ",", " ", 
     RowBox[{"Method", "\[Rule]", "Hermite"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"cdboc", "=", 
   RowBox[{"Interpolation", "[", 
    RowBox[{"cDBOCdat", ",", 
     RowBox[{"InterpolationOrder", "\[Rule]", "8"}], ",", " ", 
     RowBox[{"Method", "\[Rule]", "Hermite"}]}], "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.9457646054681063`*^9, 3.94576461727593*^9}, {
  3.949122682372273*^9, 3.949122695755702*^9}},
 CellLabel->
  "In[790]:=",ExpressionUUID->"fb76e833-b404-4083-bea7-9dfe9dfa255b"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"bLtwo", "=", 
   RowBox[{"Interpolation", "[", 
    RowBox[{"bLtwodat", ",", 
     RowBox[{"InterpolationOrder", "\[Rule]", "6"}], ",", " ", 
     RowBox[{"Method", "\[Rule]", "Hermite"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"cLtwo", "=", 
   RowBox[{"Interpolation", "[", 
    RowBox[{"cLtwodat", ",", 
     RowBox[{"InterpolationOrder", "\[Rule]", "6"}], ",", " ", 
     RowBox[{"Method", "\[Rule]", "Hermite"}]}], "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.949131621188011*^9, 3.949131624358911*^9}},
 CellLabel->
  "In[794]:=",ExpressionUUID->"df9f93f7-cfc3-42f1-ac48-7a36761017f6"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"Ebmin", "=", 
   RowBox[{
    RowBox[{"FindMinimum", "[", 
     RowBox[{
      RowBox[{"bpesbo", "[", "x", "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"x", ",", "1", ",", "10"}], "}"}]}], "]"}], "[", 
    RowBox[{"[", "1", "]"}], "]"}]}], ";", " ", 
  RowBox[{"NumberForm", "[", 
   RowBox[{"Ebmin", ",", "14"}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Ecmin", "=", 
   RowBox[{
    RowBox[{"FindMinimum", "[", 
     RowBox[{
      RowBox[{"cpesbo", "[", "x", "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"x", ",", "1", ",", "10"}], "}"}]}], "]"}], "[", 
    RowBox[{"[", "1", "]"}], "]"}]}], ";", " ", 
  RowBox[{"NumberForm", "[", 
   RowBox[{"Ecmin", ",", "14"}], "]"}]}]}], "Input",
 CellChangeTimes->{{3.9457646583797493`*^9, 3.9457647101397*^9}, {
  3.949131627551136*^9, 3.949131638534791*^9}},
 CellLabel->
  "In[796]:=",ExpressionUUID->"4aba680b-2ccb-45cb-83a1-ebeea9519365"],

Cell[BoxData[
 TagBox[
  InterpretationBox[
   StyleBox["\<\"-5.1293411761514\"\>",
    ShowStringCharacters->False],
   -5.129341176151403,
   AutoDelete->True],
  NumberForm[#, 14]& ]], "Output",
 CellChangeTimes->{{3.945764668861491*^9, 3.945764710536107*^9}, 
   3.945766382129067*^9, 3.9458315639352694`*^9, 3.9458352192987747`*^9, 
   3.945840073563505*^9, 3.945841233290188*^9, 3.945846857689887*^9, 
   3.945848666182428*^9, 3.945848711263632*^9, 3.94596893074279*^9, 
   3.945969715042438*^9, 3.9459703604584007`*^9, 3.9459713434056673`*^9, {
   3.945972401695529*^9, 3.945972425144229*^9}, 3.9461137389443827`*^9, 
   3.946113912098834*^9, 3.946114003179038*^9, 3.94611692444635*^9, 
   3.947140684705071*^9, 3.9475721034184*^9, 3.947572179076453*^9, 
   3.948183321176567*^9, 3.948183430434993*^9, 3.9481834727100477`*^9, 
   3.948183803900757*^9, 3.948206282484685*^9, 3.948207078601144*^9, 
   3.948207673964147*^9, 3.9482081907234173`*^9, 3.948208579831442*^9, {
   3.9482099402200003`*^9, 3.9482099636088533`*^9}, 3.948210120735268*^9, 
   3.9482544176707993`*^9, 3.948264658762761*^9, 3.948554216891404*^9, 
   3.9485542968432093`*^9, 3.948556311540402*^9, 3.948781136471108*^9, 
   3.948784340370723*^9, 3.9487871172583733`*^9, 3.949050479739274*^9, 
   3.949050660419874*^9, 3.9490508908743153`*^9, 3.949051092722642*^9, 
   3.949051146953434*^9, 3.9490512405855923`*^9, {3.94905128029364*^9, 
   3.949051296095645*^9}, 3.9490513397912273`*^9, 3.9490520137247458`*^9, 
   3.949053621254588*^9, {3.949053831160725*^9, 3.949053860619566*^9}, 
   3.949053922726697*^9, 3.949054907938754*^9, 3.9490549843887453`*^9, 
   3.949122602051976*^9, 3.949122989120861*^9, 3.949123296651845*^9, 
   3.949123803401985*^9, 3.949131573460807*^9, {3.949131625436545*^9, 
   3.9491316388723803`*^9}, 3.949131711748678*^9, 3.949131962007391*^9, 
   3.949132050681788*^9, 3.949132426440083*^9, 3.949132528408225*^9, {
   3.9491326264135723`*^9, 3.949132648591951*^9}, 3.9491327146742*^9, 
   3.949132771406986*^9, 3.9491328083274384`*^9, 3.949132847200611*^9, {
   3.949132965560738*^9, 3.949132981809285*^9}, 3.949133037771796*^9, 
   3.949133140334215*^9, 3.949133187174466*^9, {3.9491336168004227`*^9, 
   3.949133635580317*^9}, 3.949142481886619*^9, 3.949143174367086*^9, 
   3.949143210228325*^9, 3.949143293973218*^9, 3.949149501828415*^9, 
   3.949149779078292*^9, 3.9491503434870768`*^9, 3.949150404375895*^9, 
   3.9491504937090063`*^9, 3.949150545008771*^9, 3.949150859376829*^9, 
   3.949159058477851*^9, 3.949159479697755*^9, {3.949160200350157*^9, 
   3.949160209708777*^9}, 3.94916025082979*^9, 3.949160974000525*^9, 
   3.949161094123221*^9, 3.949161329031254*^9, 3.949163739030031*^9, 
   3.9491641634070063`*^9, 3.9491644038809347`*^9, 3.949164749799634*^9, 
   3.949164858817739*^9, 3.949165012501609*^9, 3.949376598838553*^9, 
   3.949383167264391*^9, 3.949384263339843*^9, 3.94938436135575*^9, {
   3.949384946354025*^9, 3.949384956688664*^9}, {3.949386670708943*^9, 
   3.9493866786516113`*^9}, 3.949387137576707*^9, 3.949387181341259*^9, 
   3.94939090557297*^9, 3.9493910919698563`*^9, 3.949391240290824*^9, {
   3.9494010086440763`*^9, 3.949401036791006*^9}, 3.949401130317602*^9, 
   3.94940116169125*^9, {3.949401237942923*^9, 3.949401293369911*^9}, 
   3.949460266618865*^9, 3.949465021902156*^9, 3.9494650764989767`*^9, {
   3.9494654875094547`*^9, 3.949465513943119*^9}, 3.94946555986882*^9, 
   3.949465597007412*^9, 3.9494656476902943`*^9, 3.9494683694604063`*^9, 
   3.9494687139985113`*^9, 3.9494700390423098`*^9, 3.949474471090416*^9, 
   3.9494745148268433`*^9, 3.94947467752705*^9, 3.949474751332418*^9, 
   3.949475443493113*^9, 3.94947576159545*^9, 3.9494759349838753`*^9, 
   3.9494846003891907`*^9, 3.949484653166667*^9, 3.949636358009345*^9, 
   3.949729674071227*^9, 3.9497439334547*^9, 3.9497473940620737`*^9, {
   3.9497474295785627`*^9, 3.949747468659049*^9}, 3.9500876605605707`*^9, 
   3.950089596506795*^9, 3.950089824185874*^9, 3.950089949607812*^9, 
   3.950151850966126*^9, 3.9507629508078833`*^9, 3.950763368798739*^9, 
   3.95076420025462*^9, 3.950764779679461*^9, {3.9507661472493896`*^9, 
   3.950766169009952*^9}, 3.9507668272899017`*^9, 3.9507669090152693`*^9, 
   3.950767423124906*^9, 3.950771394418088*^9, 3.950856029169794*^9, 
   3.9508599898318233`*^9, 3.950860136672822*^9, {3.950860946829671*^9, 
   3.950860971363166*^9}, {3.950861012236424*^9, 3.950861027547522*^9}, {
   3.9508611366399193`*^9, 3.950861173744254*^9}, 3.950861235349223*^9, 
   3.9508613790310497`*^9, 3.9508615297003527`*^9, 3.9508627463985033`*^9, 
   3.950939767988031*^9, 3.950939816651512*^9, {3.95093988848281*^9, 
   3.950939915866053*^9}, {3.950940452563572*^9, 3.95094046971518*^9}, 
   3.950940534841724*^9, 3.9509405873195877`*^9, {3.950941095955648*^9, 
   3.950941106090425*^9}, 3.950941277148053*^9, {3.950941485451543*^9, 
   3.950941509810499*^9}, 3.950941593475281*^9, 3.950941708183714*^9, 
   3.950941822844722*^9, 3.950942132573432*^9, 3.950942207562738*^9, {
   3.950942280518732*^9, 3.950942298766364*^9}, 3.950942418250185*^9, 
   3.950942554622472*^9, 3.950942750832924*^9, 3.950942835416666*^9, 
   3.95094299832871*^9, 3.950946258487591*^9, {3.950946475234623*^9, 
   3.95094648788972*^9}, 3.950947116690043*^9, 3.950947229573062*^9, 
   3.950947562872074*^9, 3.950948993696899*^9, {3.956417791535603*^9, 
   3.956417815070895*^9}, 3.956417848920849*^9, 3.956417954561737*^9, {
   3.956629921924266*^9, 3.956629933478307*^9}, {3.9566305159664907`*^9, 
   3.956630543684709*^9}, 3.956646032300353*^9, 3.956648177683984*^9, 
   3.956649693547592*^9, 3.9595023201278963`*^9, 3.9595066147935667`*^9},
 CellLabel->
  "Out[796]//NumberForm=",ExpressionUUID->"9c0bd468-7ac0-4e59-b82a-\
f305af24c459"],

Cell[BoxData[
 TagBox[
  InterpretationBox[
   StyleBox["\<\"-5.1010879295753\"\>",
    ShowStringCharacters->False],
   -5.101087929575255,
   AutoDelete->True],
  NumberForm[#, 14]& ]], "Output",
 CellChangeTimes->{{3.945764668861491*^9, 3.945764710536107*^9}, 
   3.945766382129067*^9, 3.9458315639352694`*^9, 3.9458352192987747`*^9, 
   3.945840073563505*^9, 3.945841233290188*^9, 3.945846857689887*^9, 
   3.945848666182428*^9, 3.945848711263632*^9, 3.94596893074279*^9, 
   3.945969715042438*^9, 3.9459703604584007`*^9, 3.9459713434056673`*^9, {
   3.945972401695529*^9, 3.945972425144229*^9}, 3.9461137389443827`*^9, 
   3.946113912098834*^9, 3.946114003179038*^9, 3.94611692444635*^9, 
   3.947140684705071*^9, 3.9475721034184*^9, 3.947572179076453*^9, 
   3.948183321176567*^9, 3.948183430434993*^9, 3.9481834727100477`*^9, 
   3.948183803900757*^9, 3.948206282484685*^9, 3.948207078601144*^9, 
   3.948207673964147*^9, 3.9482081907234173`*^9, 3.948208579831442*^9, {
   3.9482099402200003`*^9, 3.9482099636088533`*^9}, 3.948210120735268*^9, 
   3.9482544176707993`*^9, 3.948264658762761*^9, 3.948554216891404*^9, 
   3.9485542968432093`*^9, 3.948556311540402*^9, 3.948781136471108*^9, 
   3.948784340370723*^9, 3.9487871172583733`*^9, 3.949050479739274*^9, 
   3.949050660419874*^9, 3.9490508908743153`*^9, 3.949051092722642*^9, 
   3.949051146953434*^9, 3.9490512405855923`*^9, {3.94905128029364*^9, 
   3.949051296095645*^9}, 3.9490513397912273`*^9, 3.9490520137247458`*^9, 
   3.949053621254588*^9, {3.949053831160725*^9, 3.949053860619566*^9}, 
   3.949053922726697*^9, 3.949054907938754*^9, 3.9490549843887453`*^9, 
   3.949122602051976*^9, 3.949122989120861*^9, 3.949123296651845*^9, 
   3.949123803401985*^9, 3.949131573460807*^9, {3.949131625436545*^9, 
   3.9491316388723803`*^9}, 3.949131711748678*^9, 3.949131962007391*^9, 
   3.949132050681788*^9, 3.949132426440083*^9, 3.949132528408225*^9, {
   3.9491326264135723`*^9, 3.949132648591951*^9}, 3.9491327146742*^9, 
   3.949132771406986*^9, 3.9491328083274384`*^9, 3.949132847200611*^9, {
   3.949132965560738*^9, 3.949132981809285*^9}, 3.949133037771796*^9, 
   3.949133140334215*^9, 3.949133187174466*^9, {3.9491336168004227`*^9, 
   3.949133635580317*^9}, 3.949142481886619*^9, 3.949143174367086*^9, 
   3.949143210228325*^9, 3.949143293973218*^9, 3.949149501828415*^9, 
   3.949149779078292*^9, 3.9491503434870768`*^9, 3.949150404375895*^9, 
   3.9491504937090063`*^9, 3.949150545008771*^9, 3.949150859376829*^9, 
   3.949159058477851*^9, 3.949159479697755*^9, {3.949160200350157*^9, 
   3.949160209708777*^9}, 3.94916025082979*^9, 3.949160974000525*^9, 
   3.949161094123221*^9, 3.949161329031254*^9, 3.949163739030031*^9, 
   3.9491641634070063`*^9, 3.9491644038809347`*^9, 3.949164749799634*^9, 
   3.949164858817739*^9, 3.949165012501609*^9, 3.949376598838553*^9, 
   3.949383167264391*^9, 3.949384263339843*^9, 3.94938436135575*^9, {
   3.949384946354025*^9, 3.949384956688664*^9}, {3.949386670708943*^9, 
   3.9493866786516113`*^9}, 3.949387137576707*^9, 3.949387181341259*^9, 
   3.94939090557297*^9, 3.9493910919698563`*^9, 3.949391240290824*^9, {
   3.9494010086440763`*^9, 3.949401036791006*^9}, 3.949401130317602*^9, 
   3.94940116169125*^9, {3.949401237942923*^9, 3.949401293369911*^9}, 
   3.949460266618865*^9, 3.949465021902156*^9, 3.9494650764989767`*^9, {
   3.9494654875094547`*^9, 3.949465513943119*^9}, 3.94946555986882*^9, 
   3.949465597007412*^9, 3.9494656476902943`*^9, 3.9494683694604063`*^9, 
   3.9494687139985113`*^9, 3.9494700390423098`*^9, 3.949474471090416*^9, 
   3.9494745148268433`*^9, 3.94947467752705*^9, 3.949474751332418*^9, 
   3.949475443493113*^9, 3.94947576159545*^9, 3.9494759349838753`*^9, 
   3.9494846003891907`*^9, 3.949484653166667*^9, 3.949636358009345*^9, 
   3.949729674071227*^9, 3.9497439334547*^9, 3.9497473940620737`*^9, {
   3.9497474295785627`*^9, 3.949747468659049*^9}, 3.9500876605605707`*^9, 
   3.950089596506795*^9, 3.950089824185874*^9, 3.950089949607812*^9, 
   3.950151850966126*^9, 3.9507629508078833`*^9, 3.950763368798739*^9, 
   3.95076420025462*^9, 3.950764779679461*^9, {3.9507661472493896`*^9, 
   3.950766169009952*^9}, 3.9507668272899017`*^9, 3.9507669090152693`*^9, 
   3.950767423124906*^9, 3.950771394418088*^9, 3.950856029169794*^9, 
   3.9508599898318233`*^9, 3.950860136672822*^9, {3.950860946829671*^9, 
   3.950860971363166*^9}, {3.950861012236424*^9, 3.950861027547522*^9}, {
   3.9508611366399193`*^9, 3.950861173744254*^9}, 3.950861235349223*^9, 
   3.9508613790310497`*^9, 3.9508615297003527`*^9, 3.9508627463985033`*^9, 
   3.950939767988031*^9, 3.950939816651512*^9, {3.95093988848281*^9, 
   3.950939915866053*^9}, {3.950940452563572*^9, 3.95094046971518*^9}, 
   3.950940534841724*^9, 3.9509405873195877`*^9, {3.950941095955648*^9, 
   3.950941106090425*^9}, 3.950941277148053*^9, {3.950941485451543*^9, 
   3.950941509810499*^9}, 3.950941593475281*^9, 3.950941708183714*^9, 
   3.950941822844722*^9, 3.950942132573432*^9, 3.950942207562738*^9, {
   3.950942280518732*^9, 3.950942298766364*^9}, 3.950942418250185*^9, 
   3.950942554622472*^9, 3.950942750832924*^9, 3.950942835416666*^9, 
   3.95094299832871*^9, 3.950946258487591*^9, {3.950946475234623*^9, 
   3.95094648788972*^9}, 3.950947116690043*^9, 3.950947229573062*^9, 
   3.950947562872074*^9, 3.950948993696899*^9, {3.956417791535603*^9, 
   3.956417815070895*^9}, 3.956417848920849*^9, 3.956417954561737*^9, {
   3.956629921924266*^9, 3.956629933478307*^9}, {3.9566305159664907`*^9, 
   3.956630543684709*^9}, 3.956646032300353*^9, 3.956648177683984*^9, 
   3.956649693547592*^9, 3.9595023201278963`*^9, 3.959506614794147*^9},
 CellLabel->
  "Out[797]//NumberForm=",ExpressionUUID->"c3f7d8bd-deb5-4dac-b624-\
768e71640ce5"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Plot", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"bpesbo", "[", "x", "]"}], "-", "Ebmin"}], ")"}], "*", 
      "ehcm"}], ",", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"cpesbo", "[", "x", "]"}], "-", "Ebmin"}], ")"}], "*", 
      "ehcm"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"x", ",", "1", ",", "10"}], "}"}], ",", 
   RowBox[{"PlotLegends", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"\"\<b pec\>\"", ",", "\"\<c pec\>\""}], "}"}]}]}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.9457646253651333`*^9, 3.945764642467963*^9}, {
  3.94576471645229*^9, 3.94576473996397*^9}, {3.945831582180706*^9, 
  3.945831587410922*^9}, {3.945846654628477*^9, 3.9458466604274273`*^9}, {
  3.9491227132377443`*^9, 3.949122746204158*^9}},
 CellLabel->
  "In[798]:=",ExpressionUUID->"248f25a5-bcab-4de1-8eef-0c13d2f1f670"],

Cell[BoxData[
 TemplateBox[{
   GraphicsBox[{{{{}, {}, 
       TagBox[{
         Directive[
          Opacity[1.], 
          RGBColor[0.368417, 0.506779, 0.709798], 
          AbsoluteThickness[1.6]], 
         LineBox[CompressedData["
1:eJwV13k4Ft0bB/DHWrLz2HePsrxKJUqW+VYihVQUUilZK1KWspSQbIVEstSr
ZK8kRaSEihCeeSOFiGQL2bL7ze+vuT7XmTPnnnPf91xzFE547HdkpdFoT1ho
tP9f4+LPrrE3niRYcw4OS6R2Qc04MLD58CTBX3XuqIlRF+auSe8VdpkkpnJU
lGboXfhYUyZv5TVJeB8eNtpa8x2uu+eqvkRPErZ6WbNRK74j28x3VVf5JHFE
MCHnT2wH1lh63h6RmyK6fEOdNRq+QuG441Pu3ini3NYqwfDvn9He8etm4OgU
UWax/JdM+YxEWzev0bkp4neGCfHG+jNWWXpsJgWniQBmiKbHf/9h0uhieTIx
TcRPJLHTSRI16tdrVVOmCf8InfJzw80IzuHPS8mcJswnLgr8U9gM/TU3o3kL
pwnhLyebz15oRqHc7b1/aqaJd313Xf/lbEaKUPrnkulpQunzMdp51Sa4zxR1
G+//SzRtdFpaKdAAFe/NVS+P/CUcqvXCNPPr0fPnZcY/rn+JsUlC0MakHtZD
r535g/4S9ppfS6+H1WFbZ83vlkd/iaLPbL2uPB9Br26fdeSaIZQY0+/sDD+g
LIZdKLRihoh4EBRgblOJwoRwv1d1M4Tu4cO0bqFK5Kbw9Ey2zBB7Dx7dv6Hh
LZKz6EWOv2eIyy+313EYvsWFN0oHjSVnidfnT4Uc2loB7VHD5FVes8S+uTei
PbGvsG6qhnXH5VkicZ3gtwDJV1g9b3rKP3KWyH23usz5YRnoK6z0hv+dJQ54
iFateVOKCVnHzoaGWWKp4P44O+tLFJhfVYxTniPEGxdeqFQ9R7YlV1Ttxjni
bq6XwVP757hne32CxWCO2GwZ0nJyuQg3nBKqz1nOERN35w0NUYQzlx46WV6Z
I0arXphlNhZC7fG7XLFvc8TwqQMKIowCKBaZCFv0zRGVDK9NtzKeQKK0wT/8
zxwhWqArLcDxBCvffzadXTFPeE0lV66tf4RfHT9Hvm6aJ2SnK9PjzuUhg5dT
8+6NecIwPf5einQWLm2uEfiYPE9YvMl1tYvJhPXxyJGpzHnC1y4s2pA9EzzP
+XLN3swTUbpZVy9MZsDLTkxhcXSeGCu3+zD2+z7Mw9qWVBbmieSKhpQznveh
UpDSbrlygVDXUpj9PZ2Odjb5pHz5BaJQ4RxH/4p0GOap8NvtWyAW8gWsbwXf
heznweFrRxaIKtOMnNbsNMws5X985rpAOJghqpOZivz9G8K4gxeIVaSlq+jG
FNDndBZLCxeImZDC/8ykk9Cza8+QBH2RECGDNnPeuYlX53hrd8ovEtEdn6Wa
/sYhMbUx01N9kXi2NXG22yYOu8cOnKg1XCT0BU4VVCjHovC2XdsF70Wi+PzZ
dkMyCtFvZYszriwS+d2zBjVVkXAa6rrVdH2RmNiVd92tNAKShKOFSuYise5H
8InPL68huO/Mh9aWRcK4kj2vbjkEdgLrH7L1LBIc0g4XGuRCoL11PFhjlFpP
h/4oZGcwBq/7GFxbsUToRjJ72tKDUF28RfqZ8BKR8jqtvaLgMu52z812yi0R
91cadjepXMJ+rcvPtbcsEdFK2wYTdPyhfmxb/AnDJWJq5UCABPMiOCPYPG9Y
LBHJVzZI6XtfQGn7NfU+lyVi5cm2K2zfvKEYGvsg4c4SsZW+q3BUwRO/BrTi
/mQsEX09rFXscmeRv/fbJbOCJULU6edKDxN3aEmtseX4sETcePMk51C8G+aC
6oyPM5eIvLsiynHNLnjdd1arvGOJKF6arjon74xdhWUC3pNLhMkh3560UQfw
iB9falpeIvxnHWrveZxAcyDnsDr3MmHLE3GrdNketib7PvQqLBMn1QPy7e7Z
Qe7JdBHWLhM6MWKmIbK26KWn3k/dskxcfH9K4t2rQzjT1RdouXeZaJY0/RVu
dQAbjaJPFdguE5fZdp4K2bsP03kbbHiclgkuh6OG9EZzlAm2Grl4LhMOu+fH
irbuQZBvwKbqgGWiJe94+sluYxh2KCjKhy8T+9cIc/xbaQiuHR/4A+KXiQMJ
QUW9HdvwKfv0YuvdZSKvfOLoCUcD3OQTGtLMXSbUNfSLua7o4JBX8ZeY58vE
Dt7HHBW8WpD+avd+qIKKb0/Cg2urNqCLYC0yrl8mwll9bWqH1fDwYVb6g1Yq
nt8lMy//VYIbt1nM8o9lwuDru+yuI7JY5zkecHhkmZB80iGzpCaCiZbbbsWz
y0SN48z3MRNu2N2VzY9gpYEl17ZNW56at+/P/c0raYizNylrDBkm5Nmr7/zk
pUH0kIjLH7NGgrU4MTZemIbBl2X3VuQdJ366ul7bJkGDqoyqoUJINVEjrXdp
VJYGj1b1S949fURuI593mhINn8vNZQzvzhHRwd2n9qjRkCabGFPJthLuWkUn
ZjVo0A7ok/3wSwgW/WE2WVo0bKw5lFlgJQXNFBsLK10ahBNuqnNlKELUXN2Y
bRsN1+6HhT47ooIZ2rL+UyMaruewD4q1rMPXZ82bjpnScEP5HGc5hyZeOWX8
w7ufhgodGzuBJW3clfBVLDtEQ5JN5S+1A7q4Um8i4XqEep9XWnESrMDJy9IC
Yg40hIXIh6mEb4fRxlHOdy40/HB3oR/S3YlVSbcm5b1o4Dlb9c5VeQ+GdzsP
fbpIjRtDzf+YORoXdX4EXKZB3VfXMqTbArccvjd+iaRh0rLIyPeqJXxEC9+H
xdLQ3bufi/A9COva0PJNiTSsNZOeng60hoyGWl5sOg2Ly8ePutfaIXPOK2xX
CQ0SZbym4aoO8HvTt/nsaxoWBiuCwmJOwizUeuB2NQ33OANtftGcMMmrZ/qr
iQYVTfeOQxyu2K7AJhQ2QANviphdUZwHRPu8qh6N0rBnVe6HyqyzGMjt8/o8
RcO61aaLfVGeiN30sVWJlQUjIpeDcxzOo9M4Lq1KkgWXhFdPxuz1RSEP294h
eRbE3jmX2XDwAq42e9GElVlg6SJp/uXERagftnY4ocmCBOUgdbkIf/i5y6my
mLKgR4m79QpnEEQTHhUZBLKguvW8UtBEKAZt5JycQlggXxuccSX5Kspl48Ru
RLCgRG1jTeiOMJzM9vLrSGBB1Hvj8xdSrqGwTBcBj1nwqiLV/vyJSJj/qK17
+Z0FQYPt+T8Zsbiq0fdj03ZWWP+DyXMPEzFT8qWV2MWKSKX2bRWCt+G2va5+
tzkr2u+ohhRdug1zq4IX9rasqOgd0o+wTYKov19k9DlW3DfLYs2WSEbme76N
vfdZ8UIutXr4WRpqjmy+Es/GhlPhxQH+D++DJzpcbryaDZ8YjFHV5lwMON60
frqWA2sHP0n1RD+HwCt7ne9FnEjriK/ab/8a12MSRfkVV0L2VILzKp4qFEYu
kvzhXDCnbZj/4f0eCqyqOpd5uNF6szz3x9NaTJo9WVIR4saBiJYKtvJa1NzR
qmaKccPUd+qPTE0t3Dds37uGwY1HrqPZ+p21KLU/7Nigw42rFlWRaqs+Yv+b
63FSztw47rrEUWb/EaEB4wPFb7mR4CJ07/XKOvRNlyWP+fCgltHByDCsR65l
tyQ9kAcGK2KJbvN6uBdypmwO4cEEs+GFqE09/p7Zl3Iphgd/349Vup2px8qf
fSk82TzQGZ65V5xQDzVSME2ljQesX8+M9/VS858437PX5YXUl+gHBYENmHIW
zmha5gU955fzvTufYB350rmVgw8Nqg+ne9I/oTT/2D+d3HxgDHkMKeR+QtCf
vMIhMT5oi9+kR5Z+Ao+/4VvO9XygB2yo4v72CYo3vDv17Pkwx1Ya3irZCIui
VvGcCj60BZS9zk5oRD4t9fqVK/w4pshf56fXBPa3mjby1/ihmPD1WhrRBLsr
dUpvovkhOT/zvnx7E3hZ58sWbvNj5ysac3oX9b/JZjvo+5gfWcVLO/ZYNUGD
U9zY/Rs/NvuNdVw604Q2jt1BjyQFYMClJyuVSj2P+71OspcATg994bo43oQr
Xt0Bmb4CCKn5T4yYakJmx8KbQj8BJLb0ZLDONGH0iaZRXZAAGvPDdwQvNiHY
Mn3/QrQAFFQG3zmsbEZWWsCpow8F4Hp4wuupTDPGNTTTFFsEcDV3BW+oUTPC
Lf+l5W0WRP+FvlrnuGZkRxcZh2wVxJ09m7h84pvxobrmxmF9Qcj/EfYPTmgG
p9YfaZ4dgpgX4FhIuNOMEJHtOmfMBdEmNpuUld6MSy09nhqOgjhEv+fh87QZ
XtbKPc9uCqJzqX60rrEZt2J11aITBHF8b43Mg+ZmPKvZ63kySRDLa8azL5BU
fFsuLNPvCqK8ovu7bGszPCRqpXxyBLFuvenPQ53NcPvqZrmlQhB7/njaBVLn
gWN2j9+9+i0IBdu1sXdXMOEjIzTYPCaIQvGnv524mLjR6c33a0IQf7gDr6/l
ZuK1vf4hwTnK2jN3nvMxIetY3+/IKYSR24urnoow0XlmkJtfTgj23taPDjKY
OHJ5zf7jFkJw6vob4azPhBcifXwOCEGtr1J43oCJaJaR5KiDQqjTF+C/DiZe
hTzveW4nhEbmp2P5O5iQDjf0XuUqBFeabPwXEybaY08kPbsihE+xXRf6rZg4
fP9uJ8czIZT3m+0cPc1E5bvKDJ4XQjg9088wc2dCbaDPTfilEHzU9PJyPJiY
0dD4K/9GCM7r20uOnmMiofwNv16dEFJ77/0p8WWi8UsXzvUIoV12um1dMBM7
+BkPOoWFwcr7H4dqIhP/BGQ5F3sJY6DC7mdiKRW/e/WGSF/Kzk/qEsqYGLHv
nrfzE0ZRE9v7+FdMFO6UimUNEka/8Mxs9GsmtvLHlJhFCUPWr87bq5KJ3fd9
uHrThTEcPHxO/CMTLjU78wQahfFhI9/Qyy9MfCw94d3TLIy7WTZfUtuYUH90
mXjxnzASZYzGL31lYizuJXn4qzCqu/ofo50J38NrFzJ/CmPyevix0u9MhI3Q
zfQXhDHfrWZwrY+Jh/TeEVdVOj7eK22JmmCCFmuReFGdjt9xux47TTJhy12u
H6FBh0tEWRammOBnTYzO1qLDtKGcbXyaiYujxmq/ttHRtUXwwu45Jsw+5jme
tKWcxMZP0khMXT7ffjSKDs1Om+e7eElYzH8Pcb9Bx3p9EWcuPhK5Pqb/XIqj
48YXYataysfOrPZLu01HlsNsv5EAiVrbVrH2B3RsvMDFqSNMIk1L94DNKzr2
BZm9mRUnsXOI9eOB33RYK/ywG2eQSNZy8dYYoyOpdb4+VonE2OUGee4JOq7K
B2SuW02N05N8K2fo6Hdoue2yhsSI/trVG9hF0K3dG/xZhURS7KEgPikR6Gq+
GYtfS2JQK1+7dpcIJFcdrcrUJhEbZPXAIEMEEQIDX2BMYtNa/zHuLBHITdvr
lVFua/tXvy1HBE2v/lurtYuEouZw6/knIngVYPNK2YRE0c9gnpxSESjsPhG/
Yg+JL7sLvIWbRRDw4GRooTkJORHuXf2LIjC/bKVVYkWi+u36hOc0UZhvLpNd
fZCEi/vBH8FsoujaHno/jnLBh/QAGS5R/Cha7+96iMR2vy1P99NFwfnb0J9u
Q8Lpu6NkuZooIt4NrLC2I/E4p2I47pAo1JomGm+fILHnu5ZYqq0orJK5xmkO
JPrpedsyj4ii7ht3ritlxaCExFIHUVxTjezQOUki8aAbejxEcWtU+8hnRxKX
2ei3NoWLwslURGHWhcrvEWfd1hJRFO88kDDtTuL3zXbH7jLq/l0DOOBBIrJm
X+zQa1Ec09gT84Rytabez+Vqyl2jIs5nSWxZJRij0iyKPgFGS7MnCYXi0h8X
B0ThJlrpmehFYlyAL1JaUgy12Z7nOy9SzxMJKBmXFkP5f0XP1fyoeCUH+2rk
xFDieLrAh/I+xvsd3qvFIBVj0sTrT+2X1qXFhvViYD+i+nZLAAl325Gzl43F
0PH2duqVS1S+H3w69MNLDLfUs1S7g0kEZ+uFlfhS651QWlAKISH5KLfohp8Y
TCyOx7hQNnkRJqgbJIYTW4RnRyhn1xjUxUeJAcL0rplQav9/PzbYeV8MjnOH
N7FcI6k6i1md3UiNt2oG/4wkca7adEMZUwynLN4OrYkiwbp/lf6nz2LofXBM
2IWy4pmrlpPfxJB6+1vaAOWTD/xD0C+GvevlsgaiSfTxu3R/oYlD+B+b6o4b
JIb6kca1URz6q4t+3r5JIsBnKVtaSxyvXK1jmynzsL8q0tgijoh9Bizc8STU
5TbXWxmIY2KkWjuQsrvV2vn03eJou3ns79FbVP+8lbDZ6iAO5foLrOKJVD8n
j9NP3RLHwtWSluN3SPwXebbS47Y4LoVH1sVTLvIb8fBKFsd02JaYd5S9bAc/
Bv4rDpaP3SEqyVT+JH4ExeaLY23vBeVhyqNJzcPPq8WRa6Id5JZKYiCxoJo2
JY6/al+fGt4j0XHT3SvRSgI9K7zIixkkSvb9XO1sLYHKk4oWdynfFLBr3XxY
AmfK2fMrKRvdMNnaZi8BGdVeFu6HVL4jlGjSpyXQWeqnmkw5OOhrVHqwBFoO
MoMLM0mscTd6kP9EAmEcT9Tqs0l4mMgyK7kkwX4/yjgnn+qnuF77Jh5J1Oyv
7quhTG/LHe3gl4Rmjp1zP+VSl828syKS6KxW4FV+RIIz3GKXhqIkToVuGLlP
Oe198OuUrZI4HzEsl/CYRN2OX7lepyTxiy+P52QBCWWDgpA1DZJY7SfvVfiM
pM4lHqK0JkmcMBzJraVceWpdThtTElc79zV0UT56J/9T9BdJFGSofeYrInFr
MltiokcSh4t3T7hSpuWlP3kzJ4n62JV+0s+p74tY/DdrFSmEP9i1/vwLql/+
eGtGhUiB55PUt8ESElluU84Hw6SQ1DemuEi5uscrVSFCCu/tZQ7zvySx9Pk8
R8kNKYwoFaVqUvYs9WztvSOFmcRDTv6UrUPO+BsUSIGuNSKzspTEahHHqj/t
UnB2bYgULSNRscXygLW2NNZ/GD2yqpxEy1aGo72ONLii1rhJUh7SG/dx0ZPG
CHeHsxpl0W2xyRe2S2NjLduW3ZRPm9R3J5lLo7OoXj2Cspit4dk2J2kw/mZ6
sb+m6tV/03Xb29Lw8T3YPkZZ+jX9g92MNJJvvyh7UEHVd0x7+/p5aXgn1xU+
oaxnnzHOviSNmMDxe2WU7Vg3yT5ik0FK+B07knKa0QHvRT4ZsErstGd9S0K2
MY5xd7UMQs9VJx2lLN/FF/R9vwx0zI9yCVSSYLBy6Zx4JANjhcwq6ypqPTt5
9fMFMrjUrXbAgfKmF5vlQp/JIOOsXdsZykZuThyZL2VgnfOzNpiyC7OqeeCd
DBzszujlU358/5KbZ6cMXk5pui9S1tkxmRLEL4vny7907lST2Bv6femupyyc
1+2wKnlHYv+j0Sl/L1koFVptq6B8sGV52NpXFvE7OZRrKNupyH8TCpRFRZ/Z
91bKbvX2xWHhspiqZGf/SzmU/sPD/Z4s9trxKm56T9VzRm+XfoMs9ogzmDmU
17wbqGxXkUOp6bh26AcSFyxKD+f9I4f8xIj4SMp13yInL66Tw0o526FYymfH
/1kjtkkOahc5r6dRLpNzj9hHyOHEH2byC8oWfuN731vJoVOG//Mvyv4a8+1P
guWwR0CFNKoh0XSH529wuxx+NuyK/EtZ6rH6mRvf5XBPvkR/kbJTpWnPnR9y
QGbcMGsticXB6MaCfjmMh93R46Ospseb3TkpB43UuEwlyttHw9TTOOXhrWOc
bUE5Ne5ax4ysPOy1xb0eUrZoCScK9srj/rH+W9s/kpgwTliQ2iePj77tQ0aU
E1+mv7y2Xx7sp48Qeyi3p5ZqHrOSx5YPAu0HKLs4DCvzHZaHa2vM8EnKQWN7
BU47ySNQ4sfpMMpPVol1KwfKI5q/avk9ZT7iYfC9XHkIBxz/TNSRWOtt81g1
Xx7dDlIVOyib5vF+ffZIHrJ6i1nGlKPEfDbUFMjDY5WBx17KK8eMusZeyEPF
m/ntKGXW9H797VXysHjxY20g5WlW9dneb/I43HuwtJhy5/tCDzVeBRTEv3dU
qqf6c53x6Ud8CjiorB6jTPl0wjeX9QIKYPise6FGec6B/YS2sAKMX8gurqcs
wnLQcruEAjYJbPfQp2yqO7vFdrUCwhVZB6wolz0hWCP1FTDRk2V5lXJSUv2t
gTMK6A36eqCTcrYJTUe1RgExqWU6ZxtIfJRYfY1dTREu1ZaXpyhvr3WwtL+q
CIMb6T5HP5HIqHxsM9apiKk9ejEvKIt/G1xJdTsm3Mp8VzaS+MHE5ppkBgZL
trwzoXxXZY/okVQGNh77l7mbss0lq6k/aQxIslt/30O5SdXtmVQ6A6G7y6fN
KL8OitfwyGJAeWekzH7KKev6lEWLGJB562NqS9kyMkr8ZAMDgqErtN0oC3Ql
/J35xEDD9CmNU5TrtP5tud7EQPouFZXTlLd3F90qJhn4ZXVHzJ3y+i2dAtxf
qXi5Wn57UubpW89V2MfAsSU/z4uUa3R1+436GbjVanvEj3JI3M4P3wYY4OTh
3uVPeU7P9irHbwbGvqRKBFLujw9hsZlg4L3utbwgyhkD17t+TzJwUm086grl
Y0TSm+BpBmxMbrgFU24ZzA/Mn2XgrOOYQijlmyi22zbPgGJs4Nz/bZ74Vrdl
gQHt1R+brlJeNVwneWqJAbrv84wwyu+2tcwuLzNgyibjc43y/wBUlcI/
          "]]}, 
        Annotation[#, "Charting`Private`Tag$18112#1"]& ], 
       TagBox[{
         Directive[
          Opacity[1.], 
          RGBColor[0.880722, 0.611041, 0.142051], 
          AbsoluteThickness[1.6]], 
         LineBox[CompressedData["
1:eJwV13c8le8bB/CD7HNQGSlxhhCSpqQ8nzSMFGVE+ZaW0qBBKaNhpEI0JCuk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          "]]}, 
        Annotation[#, "Charting`Private`Tag$18112#2"]& ]}}, {}}, {
    DisplayFunction -> Identity, Ticks -> {Automatic, Automatic}, 
     AxesOrigin -> {1., 0}, 
     FrameTicks -> {{Automatic, Automatic}, {Automatic, Automatic}}, 
     GridLines -> {None, None}, DisplayFunction -> Identity, 
     PlotRangePadding -> {{
        Scaled[0.02], 
        Scaled[0.02]}, {
        Scaled[0.05], 
        Scaled[0.05]}}, PlotRangeClipping -> True, ImagePadding -> All, 
     DisplayFunction -> Identity, AspectRatio -> 
     NCache[GoldenRatio^(-1), 0.6180339887498948], Axes -> {True, True}, 
     AxesLabel -> {None, None}, AxesOrigin -> {1., 0}, DisplayFunction :> 
     Identity, Frame -> {{False, False}, {False, False}}, 
     FrameLabel -> {{None, None}, {None, None}}, 
     FrameTicks -> {{Automatic, Automatic}, {Automatic, Automatic}}, 
     GridLines -> {None, None}, GridLinesStyle -> Directive[
       GrayLevel[0.5, 0.4]], 
     Method -> {
      "DefaultBoundaryStyle" -> Automatic, 
       "DefaultGraphicsInteraction" -> {
        "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
         "Effects" -> {
          "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
           "Droplines" -> {
            "freeformCursorMode" -> True, 
             "placement" -> {"x" -> "All", "y" -> "None"}}}}, 
       "DefaultMeshStyle" -> AbsolutePointSize[6], "ScalingFunctions" -> None,
        "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
           (Identity[#]& )[
            Part[#, 1]], 
           (Identity[#]& )[
            Part[#, 2]]}& ), "CopiedValueFunction" -> ({
           (Identity[#]& )[
            Part[#, 1]], 
           (Identity[#]& )[
            Part[#, 2]]}& )}}, 
     PlotRange -> {{1, 10}, {0., 34016.81009991655}}, PlotRangeClipping -> 
     True, PlotRangePadding -> {{
        Scaled[0.02], 
        Scaled[0.02]}, {
        Scaled[0.02], 
        Scaled[0.02]}}, Ticks -> {Automatic, Automatic}}], 
   FormBox[
    FormBox[
     TemplateBox[{"\"b pec\"", "\"c pec\""}, "LineLegend", 
      DisplayFunction -> (FormBox[
        StyleBox[
         StyleBox[
          PaneBox[
           TagBox[
            GridBox[{{
               TagBox[
                GridBox[{{
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    RGBColor[0.368417, 0.506779, 0.709798], 
                    AbsoluteThickness[1.6]], {
                    LineBox[{{0, 10}, {20, 10}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    RGBColor[0.368417, 0.506779, 0.709798], 
                    AbsoluteThickness[1.6]], {}}}, AspectRatio -> Full, 
                    ImageSize -> {20, 10}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.1] -> Baseline)], #}, {
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    RGBColor[0.880722, 0.611041, 0.142051], 
                    AbsoluteThickness[1.6]], {
                    LineBox[{{0, 10}, {20, 10}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    RGBColor[0.880722, 0.611041, 0.142051], 
                    AbsoluteThickness[1.6]], {}}}, AspectRatio -> Full, 
                    ImageSize -> {20, 10}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.1] -> Baseline)], #2}}, 
                 GridBoxAlignment -> {
                  "Columns" -> {Center, Left}, "Rows" -> {{Baseline}}}, 
                 AutoDelete -> False, 
                 GridBoxDividers -> {
                  "Columns" -> {{False}}, "Rows" -> {{False}}}, 
                 GridBoxItemSize -> {"Columns" -> {{All}}, "Rows" -> {{All}}},
                  GridBoxSpacings -> {
                  "Columns" -> {{0.5}}, "Rows" -> {{0.8}}}], "Grid"]}}, 
             GridBoxAlignment -> {"Columns" -> {{Left}}, "Rows" -> {{Top}}}, 
             AutoDelete -> False, 
             GridBoxItemSize -> {
              "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
             GridBoxSpacings -> {"Columns" -> {{1}}, "Rows" -> {{0}}}], 
            "Grid"], Alignment -> Left, AppearanceElements -> None, 
           ImageMargins -> {{5, 5}, {5, 5}}, ImageSizeAction -> 
           "ResizeToFit"], LineIndent -> 0, StripOnInput -> False], {
         FontFamily -> "Arial"}, Background -> Automatic, StripOnInput -> 
         False], TraditionalForm]& ), 
      InterpretationFunction :> (RowBox[{"LineLegend", "[", 
         RowBox[{
           RowBox[{"{", 
             RowBox[{
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"Opacity", "[", "1.`", "]"}], ",", 
                   InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    RGBColor[0.368417, 0.506779, 0.709798], 
                    RectangleBox[{0, -1}, {2, 1}]}}, DefaultBaseStyle -> 
                    "ColorSwatchGraphics", AspectRatio -> 1, Frame -> True, 
                    FrameStyle -> 
                    RGBColor[
                    0.24561133333333335`, 0.3378526666666667, 
                    0.4731986666666667], FrameTicks -> None, PlotRangePadding -> 
                    None, ImageSize -> 
                    Dynamic[{
                    Automatic, 
                    1.35 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])}]], 
                    StyleBox[
                    RowBox[{"RGBColor", "[", 
                    RowBox[{"0.368417`", ",", "0.506779`", ",", "0.709798`"}],
                     "]"}], NumberMarks -> False]], Appearance -> None, 
                    BaseStyle -> {}, BaselinePosition -> Baseline, 
                    DefaultBaseStyle -> {}, ButtonFunction :> 
                    With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    RGBColor[0.368417, 0.506779, 0.709798]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["RGBColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    RGBColor[0.368417, 0.506779, 0.709798], Editable -> False,
                     Selectable -> False], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}]}], "]"}], 
               ",", 
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"Opacity", "[", "1.`", "]"}], ",", 
                   InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    RGBColor[0.880722, 0.611041, 0.142051], 
                    RectangleBox[{0, -1}, {2, 1}]}}, DefaultBaseStyle -> 
                    "ColorSwatchGraphics", AspectRatio -> 1, Frame -> True, 
                    FrameStyle -> 
                    RGBColor[
                    0.587148, 0.40736066666666665`, 0.09470066666666668], 
                    FrameTicks -> None, PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{
                    Automatic, 
                    1.35 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])}]], 
                    StyleBox[
                    RowBox[{"RGBColor", "[", 
                    RowBox[{"0.880722`", ",", "0.611041`", ",", "0.142051`"}],
                     "]"}], NumberMarks -> False]], Appearance -> None, 
                    BaseStyle -> {}, BaselinePosition -> Baseline, 
                    DefaultBaseStyle -> {}, ButtonFunction :> 
                    With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    RGBColor[0.880722, 0.611041, 0.142051]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["RGBColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    RGBColor[0.880722, 0.611041, 0.142051], Editable -> False,
                     Selectable -> False], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}]}], "]"}]}],
              "}"}], ",", 
           RowBox[{"{", 
             RowBox[{#, ",", #2}], "}"}], ",", 
           RowBox[{"LegendMarkers", "\[Rule]", "None"}], ",", 
           RowBox[{"LabelStyle", "\[Rule]", 
             RowBox[{"{", "}"}]}], ",", 
           RowBox[{"LegendLayout", "\[Rule]", "\"Column\""}]}], "]"}]& ), 
      Editable -> True], TraditionalForm], TraditionalForm]},
  "Legended",
  DisplayFunction->(GridBox[{{
      TagBox[
       ItemBox[
        PaneBox[
         TagBox[#, "SkipImageSizeLevel"], Alignment -> {Center, Baseline}, 
         BaselinePosition -> Baseline], DefaultBaseStyle -> "Labeled"], 
       "SkipImageSizeLevel"], 
      ItemBox[#2, DefaultBaseStyle -> "LabeledLabel"]}}, 
    GridBoxAlignment -> {"Columns" -> {{Center}}, "Rows" -> {{Center}}}, 
    AutoDelete -> False, GridBoxItemSize -> Automatic, 
    BaselinePosition -> {1, 1}]& ),
  Editable->True,
  InterpretationFunction->(RowBox[{"Legended", "[", 
     RowBox[{#, ",", 
       RowBox[{"Placed", "[", 
         RowBox[{#2, ",", "After"}], "]"}]}], "]"}]& )]], "Output",
 CellChangeTimes->{
  3.948787123307081*^9, 3.949050480049349*^9, 3.9490506610916777`*^9, 
   3.949050890911557*^9, 3.9490510927613688`*^9, 3.949051146989016*^9, 
   3.949051240629253*^9, {3.949051280335985*^9, 3.949051296135882*^9}, 
   3.949051339833542*^9, 3.94905201376921*^9, 3.949053621294684*^9, {
   3.9490538312020903`*^9, 3.949053860658996*^9}, 3.949053922770156*^9, 
   3.949054907979726*^9, 3.949054984429413*^9, 3.9491226038352613`*^9, {
   3.949122706664029*^9, 3.94912274720094*^9}, 3.949122989161975*^9, 
   3.949123297638942*^9, 3.949123803444512*^9, 3.949131574808311*^9, 
   3.949131642616867*^9, 3.949131712552558*^9, 3.949131962054147*^9, 
   3.949132050728387*^9, 3.949132426487093*^9, 3.9491325284588003`*^9, {
   3.9491326264609737`*^9, 3.9491326486478577`*^9}, 3.949132714720428*^9, 
   3.9491327714541683`*^9, 3.949132808374772*^9, 3.949132847248769*^9, {
   3.949132965608927*^9, 3.949132981858576*^9}, 3.949133037819359*^9, 
   3.949133140382325*^9, 3.949133187222147*^9, {3.949133616850276*^9, 
   3.9491336356298103`*^9}, 3.949142484010912*^9, 3.9491431744052067`*^9, 
   3.949143210543803*^9, 3.9491432940114613`*^9, 3.949149502055633*^9, 
   3.9491497791203413`*^9, 3.949150343524811*^9, 3.949150404416924*^9, 
   3.9491504937485723`*^9, 3.949150545049944*^9, 3.949150859421019*^9, 
   3.949159058519094*^9, 3.949159481699329*^9, {3.9491602003892117`*^9, 
   3.949160209746401*^9}, 3.949160250865748*^9, 3.94916097553477*^9, 
   3.9491610941628523`*^9, 3.9491613290715237`*^9, 3.949163740670025*^9, 
   3.949164163448695*^9, 3.949164403919875*^9, 3.94916474983741*^9, 
   3.949164858854953*^9, 3.949165012539878*^9, 3.9493765988795567`*^9, 
   3.949383168713525*^9, 3.949384264405675*^9, 3.9493843614000177`*^9, {
   3.949384946396043*^9, 3.9493849567355623`*^9}, {3.9493866707550592`*^9, 
   3.9493866787015953`*^9}, 3.9493871376220093`*^9, 3.949387181387938*^9, 
   3.949390905619299*^9, 3.949391092018538*^9, 3.949391240334778*^9, {
   3.949401008734393*^9, 3.949401036836362*^9}, 3.949401130358798*^9, 
   3.949401161732283*^9, {3.9494012379892693`*^9, 3.9494012934120817`*^9}, 
   3.949460268022766*^9, 3.949465021946582*^9, 3.9494650774038486`*^9, {
   3.94946548755298*^9, 3.949465513985518*^9}, 3.949465559910268*^9, 
   3.9494655970549707`*^9, 3.949465647733551*^9, 3.949468369504541*^9, 
   3.949468714040339*^9, 3.949470039890744*^9, 3.949474471131845*^9, 
   3.949474514866474*^9, 3.94947467757028*^9, 3.949474751378854*^9, 
   3.9494754435374603`*^9, 3.9494757616373053`*^9, 3.9494759350291233`*^9, 
   3.9494846014147673`*^9, 3.949484653257555*^9, 3.9496363580555887`*^9, 
   3.949729675667575*^9, 3.949743933499621*^9, 3.949747394115477*^9, {
   3.9497474296309433`*^9, 3.9497474687100563`*^9}, 3.9500876606116667`*^9, 
   3.950089596825898*^9, 3.9500898242229643`*^9, 3.950089949644918*^9, 
   3.950151851055929*^9, 3.9507629510373087`*^9, 3.950763368877325*^9, 
   3.950764200341441*^9, 3.950764779730118*^9, {3.950766147292103*^9, 
   3.950766169058712*^9}, 3.950766827336769*^9, 3.950766909068245*^9, 
   3.950767423169835*^9, 3.950771394470028*^9, 3.950856029214705*^9, 
   3.9508599898770323`*^9, 3.950860136716041*^9, {3.95086094687368*^9, 
   3.950860971402598*^9}, {3.950861012277873*^9, 3.950861027594018*^9}, {
   3.950861136684732*^9, 3.9508611737832527`*^9}, 3.950861235392928*^9, 
   3.9508613790725718`*^9, 3.950861530650683*^9, 3.9508627464437304`*^9, 
   3.95093976821579*^9, 3.950939816693025*^9, {3.950939888528133*^9, 
   3.950939915912241*^9}, {3.9509404526072206`*^9, 3.950940469755885*^9}, 
   3.950940534883883*^9, 3.950940587358614*^9, {3.950941096003778*^9, 
   3.9509411061355953`*^9}, 3.9509412771903543`*^9, {3.950941485493885*^9, 
   3.950941509854869*^9}, 3.950941593519826*^9, 3.950941708229485*^9, 
   3.950941822925694*^9, 3.950942132619153*^9, 3.950942207606893*^9, {
   3.9509422805662737`*^9, 3.950942298811891*^9}, 3.950942418539171*^9, 
   3.950942554669681*^9, 3.95094275087684*^9, 3.950942836889678*^9, 
   3.95094299837074*^9, 3.950946258537925*^9, {3.950946475285284*^9, 
   3.950946487936483*^9}, 3.9509471168198633`*^9, 3.950947229709152*^9, 
   3.9509475629317837`*^9, 3.950948993751285*^9, {3.956417791785297*^9, 
   3.956417815117741*^9}, 3.956417848967545*^9, 3.9564179546152563`*^9, {
   3.956629922166815*^9, 3.956629933526309*^9}, {3.956630516069891*^9, 
   3.956630543723456*^9}, 3.9566460323457108`*^9, 3.9566481777336597`*^9, 
   3.956649693592173*^9, 3.9595023203588133`*^9, 3.959506614835367*^9},
 CellLabel->
  "Out[798]=",ExpressionUUID->"caf0b6d5-1491-4e5b-98b1-f7df6160b1ba"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Plot", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"bpesbo", "[", "x", "]"}], "-", "Ebmin"}], ")"}], "*", 
      "ehcm"}], ",", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"cpesbo", "[", "x", "]"}], "-", "Ebmin"}], ")"}], "*", 
      "ehcm"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"x", ",", "2.5", ",", "5"}], "}"}], ",", 
   RowBox[{"PlotLegends", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"\"\<b pec\>\"", ",", "\"\<c pec\>\""}], "}"}]}]}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.947572614502233*^9, 3.9475726453186817`*^9}},
 CellLabel->
  "In[799]:=",ExpressionUUID->"7e015db3-3d4b-41e1-a143-7d62af89202c"],

Cell[BoxData[
 TemplateBox[{
   GraphicsBox[{{{{}, {}, 
       TagBox[{
         Directive[
          Opacity[1.], 
          RGBColor[0.368417, 0.506779, 0.709798], 
          AbsoluteThickness[1.6]], 
         LineBox[CompressedData["
1:eJwVz3s0lAkcxvFRY9zn9qbDpphTklqVqdw29aRCWZeUZHZtO45ro1liiyS6
SW3RhtguUoeoPbPKtDQO614jBvMuirWMe01sWls0O7Lv/vE7v/P55znnywv5
zj9sAY1G86bu/+9m3MOg0ejITvhyvFckAbM+XveqDh2Oya255ckS9Bxj01cs
pINfNNqflSlBzLCHjieDDmeG7cq9UgluV5b/m2lMR7hqvc+IRgJtZPaUpTkd
fzVbSH0u/oLyJt/erXw6jqsDcuwflGJNylNJSigdYTNZ+5QfHuKkd194nJKO
zCrtkrcxUswQt5rXOupCbG0UktD4KwLz+T5vruvCKlZuXmv0BLyzUyNL9BhY
a1IkckitBCckyHpRNAMlqf9YDjRUQXRDfSy1hwHhMhunfrsaSPL8JiZ36GGx
I+9bWm0tTDOEhsvv6yH9ToRZUVsdxvuvu7Sa6iP+Tvur/RP1GLBJWeSapI9J
mY3FprcN+G2jE7u0Xx86MdEq19FG6N0yX5az2wDzDrpV9uNNODpX1OVWagCB
lZ/cqf0p/GSC26EWhlgoNY+0qnsGjvPIxfPnDSFUDiW3F8ox+9DM6sgbQ8xe
vrU5LKYZu85+/6wj0Ah6h46bPd7+HLW+yWYzVUboVEUnmdNacOeoJOnH1cZY
Jq3Oq6lvwSFhGc3umjEuDKTPHE5oRdCOkHVXNMZYML9P88hcgbLTLjERESZ4
Ph3HV9QoYC+rFjAUJvB0Zq597d+GXKlpxL31TJwLOXF/8I82RBhcO1d5k4nD
yji3gsh2BAfWeV/TYeFG4JBX30g7qmmmq8bELCw33bpfj98BXbHrCsdeFqxV
SeKe6A5URumP2liyIX59Tppf0IGVuxnbxAFsKKQV9y90daDoXk+sWTobfmm7
nI3oSpiF5W5okLGRHZ3UabxOCeyJ+lT8lg2m9JL+B4ESSTJ2/hSPA1W4y8GE
U0qIfFvd4w5wEFHSWf5ziRJiYXBj0A8cfONhd3dBixKhXS9JVHOg+CJj7oFa
CdaxSLVwmoPS6cFZlSEJRbaie8yaC0HfERcTGxJQubcWfc1FsOnZbYXbSRRf
fuAfdpWLpeEKxp/BJHgVw5L0Ri5yV2mXNsWT8GPac8c0XMgKyjctvETi6uBe
r2I7AnEBa156F5CQLxaaRh0ksGcN6fu+jIQ08fSr0BwCmle+XqNNJB4dSLzS
+IxA9uCGK6JuEg51tieL5AQ6p1OnyihX2vaK0poJeJ35bLOGcqPGxcOzhUBe
9a6c9Bckum9q51raCLDkDn6FVKpWlSL6vYva5zlNvugl4RmV5j40TGAlXate
N0D1Kh02NowQyGBV1MRT9ncZ5xWOEpBvjk2VUf7KyHMubJyAmvaxyU1FQiwx
ePxaTSCAMSXcN0gi+90l3rt3BHqXeAzFDZMwF7iyyL8JlAelJVZQzq+f1JZN
E2jfaTGnoVyc5fMy/j0B/piw+dQI1bOJnTk7S0DgNHE0Y5TElvzaEz0fCfgN
JsQqKTcwYg9VagjczT1/YNEYidYXyp0ntAQy5Zj4ifIenN4QPEfgHvNDXh/l
7hI+b8snAtyPbnzLcRICzjDTcp6A7ZvPnwgpDyRmaecpN7vLVhdS/g/mzkYw

          "]]}, Annotation[#, "Charting`Private`Tag$18194#1"]& ], 
       TagBox[{
         Directive[
          Opacity[1.], 
          RGBColor[0.880722, 0.611041, 0.142051], 
          AbsoluteThickness[1.6]], 
         LineBox[CompressedData["
1:eJwV12k4VV0UB3B0E/fec9ElUyWVMiRCkkr/EpEpyhzJPJQS0YhoNJR6pVKk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          "]]}, 
        Annotation[#, "Charting`Private`Tag$18194#2"]& ]}}, {}}, {
    DisplayFunction -> Identity, Ticks -> {Automatic, Automatic}, 
     AxesOrigin -> {2.5, 3765.9275459191504`}, 
     FrameTicks -> {{Automatic, Automatic}, {Automatic, Automatic}}, 
     GridLines -> {None, None}, DisplayFunction -> Identity, 
     PlotRangePadding -> {{
        Scaled[0.02], 
        Scaled[0.02]}, {
        Scaled[0.05], 
        Scaled[0.05]}}, PlotRangeClipping -> True, ImagePadding -> All, 
     DisplayFunction -> Identity, AspectRatio -> 
     NCache[GoldenRatio^(-1), 0.6180339887498948], Axes -> {True, True}, 
     AxesLabel -> {None, None}, AxesOrigin -> {2.5, 3765.9275459191504`}, 
     DisplayFunction :> Identity, Frame -> {{False, False}, {False, False}}, 
     FrameLabel -> {{None, None}, {None, None}}, 
     FrameTicks -> {{Automatic, Automatic}, {Automatic, Automatic}}, 
     GridLines -> {None, None}, GridLinesStyle -> Directive[
       GrayLevel[0.5, 0.4]], 
     Method -> {
      "DefaultBoundaryStyle" -> Automatic, 
       "DefaultGraphicsInteraction" -> {
        "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
         "Effects" -> {
          "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
           "Droplines" -> {
            "freeformCursorMode" -> True, 
             "placement" -> {"x" -> "All", "y" -> "None"}}}}, 
       "DefaultMeshStyle" -> AbsolutePointSize[6], "ScalingFunctions" -> None,
        "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
           (Identity[#]& )[
            Part[#, 1]], 
           (Identity[#]& )[
            Part[#, 2]]}& ), "CopiedValueFunction" -> ({
           (Identity[#]& )[
            Part[#, 1]], 
           (Identity[#]& )[
            Part[#, 2]]}& )}}, 
     PlotRange -> {{2.5, 5}, {3765.9275459191504`, 19358.565107649923`}}, 
     PlotRangeClipping -> True, PlotRangePadding -> {{
        Scaled[0.02], 
        Scaled[0.02]}, {
        Scaled[0.02], 
        Scaled[0.02]}}, Ticks -> {Automatic, Automatic}}], 
   FormBox[
    FormBox[
     TemplateBox[{"\"b pec\"", "\"c pec\""}, "LineLegend", 
      DisplayFunction -> (FormBox[
        StyleBox[
         StyleBox[
          PaneBox[
           TagBox[
            GridBox[{{
               TagBox[
                GridBox[{{
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    RGBColor[0.368417, 0.506779, 0.709798], 
                    AbsoluteThickness[1.6]], {
                    LineBox[{{0, 10}, {20, 10}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    RGBColor[0.368417, 0.506779, 0.709798], 
                    AbsoluteThickness[1.6]], {}}}, AspectRatio -> Full, 
                    ImageSize -> {20, 10}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.1] -> Baseline)], #}, {
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    RGBColor[0.880722, 0.611041, 0.142051], 
                    AbsoluteThickness[1.6]], {
                    LineBox[{{0, 10}, {20, 10}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    RGBColor[0.880722, 0.611041, 0.142051], 
                    AbsoluteThickness[1.6]], {}}}, AspectRatio -> Full, 
                    ImageSize -> {20, 10}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.1] -> Baseline)], #2}}, 
                 GridBoxAlignment -> {
                  "Columns" -> {Center, Left}, "Rows" -> {{Baseline}}}, 
                 AutoDelete -> False, 
                 GridBoxDividers -> {
                  "Columns" -> {{False}}, "Rows" -> {{False}}}, 
                 GridBoxItemSize -> {"Columns" -> {{All}}, "Rows" -> {{All}}},
                  GridBoxSpacings -> {
                  "Columns" -> {{0.5}}, "Rows" -> {{0.8}}}], "Grid"]}}, 
             GridBoxAlignment -> {"Columns" -> {{Left}}, "Rows" -> {{Top}}}, 
             AutoDelete -> False, 
             GridBoxItemSize -> {
              "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
             GridBoxSpacings -> {"Columns" -> {{1}}, "Rows" -> {{0}}}], 
            "Grid"], Alignment -> Left, AppearanceElements -> None, 
           ImageMargins -> {{5, 5}, {5, 5}}, ImageSizeAction -> 
           "ResizeToFit"], LineIndent -> 0, StripOnInput -> False], {
         FontFamily -> "Arial"}, Background -> Automatic, StripOnInput -> 
         False], TraditionalForm]& ), 
      InterpretationFunction :> (RowBox[{"LineLegend", "[", 
         RowBox[{
           RowBox[{"{", 
             RowBox[{
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"Opacity", "[", "1.`", "]"}], ",", 
                   InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    RGBColor[0.368417, 0.506779, 0.709798], 
                    RectangleBox[{0, -1}, {2, 1}]}}, DefaultBaseStyle -> 
                    "ColorSwatchGraphics", AspectRatio -> 1, Frame -> True, 
                    FrameStyle -> 
                    RGBColor[
                    0.24561133333333335`, 0.3378526666666667, 
                    0.4731986666666667], FrameTicks -> None, PlotRangePadding -> 
                    None, ImageSize -> 
                    Dynamic[{
                    Automatic, 
                    1.35 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])}]], 
                    StyleBox[
                    RowBox[{"RGBColor", "[", 
                    RowBox[{"0.368417`", ",", "0.506779`", ",", "0.709798`"}],
                     "]"}], NumberMarks -> False]], Appearance -> None, 
                    BaseStyle -> {}, BaselinePosition -> Baseline, 
                    DefaultBaseStyle -> {}, ButtonFunction :> 
                    With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    RGBColor[0.368417, 0.506779, 0.709798]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["RGBColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    RGBColor[0.368417, 0.506779, 0.709798], Editable -> False,
                     Selectable -> False], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}]}], "]"}], 
               ",", 
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"Opacity", "[", "1.`", "]"}], ",", 
                   InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    RGBColor[0.880722, 0.611041, 0.142051], 
                    RectangleBox[{0, -1}, {2, 1}]}}, DefaultBaseStyle -> 
                    "ColorSwatchGraphics", AspectRatio -> 1, Frame -> True, 
                    FrameStyle -> 
                    RGBColor[
                    0.587148, 0.40736066666666665`, 0.09470066666666668], 
                    FrameTicks -> None, PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{
                    Automatic, 
                    1.35 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])}]], 
                    StyleBox[
                    RowBox[{"RGBColor", "[", 
                    RowBox[{"0.880722`", ",", "0.611041`", ",", "0.142051`"}],
                     "]"}], NumberMarks -> False]], Appearance -> None, 
                    BaseStyle -> {}, BaselinePosition -> Baseline, 
                    DefaultBaseStyle -> {}, ButtonFunction :> 
                    With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    RGBColor[0.880722, 0.611041, 0.142051]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["RGBColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    RGBColor[0.880722, 0.611041, 0.142051], Editable -> False,
                     Selectable -> False], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}]}], "]"}]}],
              "}"}], ",", 
           RowBox[{"{", 
             RowBox[{#, ",", #2}], "}"}], ",", 
           RowBox[{"LegendMarkers", "\[Rule]", "None"}], ",", 
           RowBox[{"LabelStyle", "\[Rule]", 
             RowBox[{"{", "}"}]}], ",", 
           RowBox[{"LegendLayout", "\[Rule]", "\"Column\""}]}], "]"}]& ), 
      Editable -> True], TraditionalForm], TraditionalForm]},
  "Legended",
  DisplayFunction->(GridBox[{{
      TagBox[
       ItemBox[
        PaneBox[
         TagBox[#, "SkipImageSizeLevel"], Alignment -> {Center, Baseline}, 
         BaselinePosition -> Baseline], DefaultBaseStyle -> "Labeled"], 
       "SkipImageSizeLevel"], 
      ItemBox[#2, DefaultBaseStyle -> "LabeledLabel"]}}, 
    GridBoxAlignment -> {"Columns" -> {{Center}}, "Rows" -> {{Center}}}, 
    AutoDelete -> False, GridBoxItemSize -> Automatic, 
    BaselinePosition -> {1, 1}]& ),
  Editable->True,
  InterpretationFunction->(RowBox[{"Legended", "[", 
     RowBox[{#, ",", 
       RowBox[{"Placed", "[", 
         RowBox[{#2, ",", "After"}], "]"}]}], "]"}]& )]], "Output",
 CellChangeTimes->{{3.9475726393391113`*^9, 3.947572645793921*^9}, 
   3.948183323129469*^9, 3.948183432039898*^9, 3.9481834749992437`*^9, 
   3.9481838040044327`*^9, 3.948206284414752*^9, 3.9482070786981783`*^9, 
   3.948207674053141*^9, 3.9482085816133137`*^9, {3.948209940303915*^9, 
   3.948209965721239*^9}, 3.948210123491959*^9, 3.9482544194235897`*^9, 
   3.948264660996436*^9, 3.948554219092162*^9, 3.9485543054043837`*^9, 
   3.948556311720726*^9, 3.9487811382716846`*^9, 3.948784340646131*^9, 
   3.94878712816057*^9, 3.949050480088522*^9, 3.9490506620799007`*^9, 
   3.949050890951207*^9, 3.949051092803544*^9, 3.949051147027834*^9, 
   3.949051240677546*^9, {3.9490512803803*^9, 3.94905129617831*^9}, 
   3.949051339875201*^9, 3.94905201381319*^9, 3.9490536213385553`*^9, {
   3.949053831245635*^9, 3.949053860702114*^9}, 3.9490539228158617`*^9, 
   3.949054908021661*^9, 3.949054984472362*^9, 3.949122604888153*^9, 
   3.9491227496400957`*^9, 3.949122989207129*^9, 3.949123298496263*^9, 
   3.949123803491144*^9, 3.949131575680603*^9, 3.949131643911244*^9, 
   3.949131713884091*^9, 3.949131962101286*^9, 3.949132050775114*^9, 
   3.949132426531703*^9, 3.949132528507319*^9, {3.9491326265074663`*^9, 
   3.94913264869633*^9}, 3.94913271476481*^9, 3.949132771500099*^9, 
   3.949132808422427*^9, 3.9491328472956343`*^9, {3.949132965656711*^9, 
   3.949132981905959*^9}, 3.9491330378658857`*^9, 3.9491331404287233`*^9, 
   3.949133187268585*^9, {3.949133616898882*^9, 3.949133635678885*^9}, 
   3.949142484796939*^9, 3.9491431744481907`*^9, 3.9491432106441803`*^9, 
   3.949143294052456*^9, 3.9491495021042747`*^9, 3.9491497791730328`*^9, 
   3.949150343565325*^9, 3.949150404456938*^9, 3.949150493788645*^9, 
   3.949150545089539*^9, 3.9491508594932957`*^9, 3.949159058560255*^9, 
   3.949159482531651*^9, {3.9491602004282007`*^9, 3.949160209785084*^9}, 
   3.949160250903851*^9, 3.949160976738316*^9, 3.949161094206706*^9, 
   3.9491613291106577`*^9, 3.949163741981021*^9, 3.9491641634933157`*^9, 
   3.9491644039599657`*^9, 3.9491647498783703`*^9, 3.949164858894429*^9, 
   3.94916501258112*^9, 3.949376598918152*^9, 3.949383169592946*^9, 
   3.949384265065115*^9, 3.94938436144685*^9, {3.949384946440269*^9, 
   3.949384956782783*^9}, {3.94938667080334*^9, 3.949386678748582*^9}, 
   3.9493871376737413`*^9, 3.949387181436804*^9, 3.949390905663694*^9, 
   3.9493910920670958`*^9, 3.9493912403812447`*^9, {3.949401008778829*^9, 
   3.949401036884274*^9}, 3.9494011304027433`*^9, 3.949401161776194*^9, {
   3.949401238036933*^9, 3.949401293455422*^9}, 3.949460269032118*^9, 
   3.949465021988138*^9, 3.94946507822733*^9, {3.949465487594993*^9, 
   3.949465514029046*^9}, 3.9494655599528217`*^9, 3.9494655971017323`*^9, 
   3.9494656477781963`*^9, 3.949468369548451*^9, 3.949468714084792*^9, 
   3.949470040590281*^9, 3.949474471174293*^9, 3.949474514908771*^9, 
   3.949474677611497*^9, 3.949474751420965*^9, 3.9494754435815*^9, 
   3.949475761681603*^9, 3.949475935071907*^9, 3.949484602134593*^9, 
   3.949484653303402*^9, 3.949636358097962*^9, 3.949729676445159*^9, 
   3.949743933547326*^9, 3.9497473941633387`*^9, {3.94974742967833*^9, 
   3.9497474687575407`*^9}, 3.950087660657845*^9, 3.9500895969185333`*^9, 
   3.950089824263492*^9, 3.950089949685534*^9, 3.950151851103084*^9, 
   3.950762951086176*^9, 3.950763368946699*^9, 3.9507642004075108`*^9, 
   3.9507647797724743`*^9, {3.950766147334049*^9, 3.950766169100417*^9}, 
   3.950766827381261*^9, 3.950766909111425*^9, 3.950767423213855*^9, 
   3.9507713945156918`*^9, 3.950856029258658*^9, 3.9508599899213657`*^9, 
   3.950860136758617*^9, {3.950860946918144*^9, 3.9508609714455214`*^9}, {
   3.950861012321004*^9, 3.950861027637087*^9}, {3.9508611367302313`*^9, 
   3.950861173825856*^9}, 3.950861235436611*^9, 3.9508613791176147`*^9, 
   3.950861530969516*^9, 3.9508627464902277`*^9, 3.95093976825438*^9, 
   3.950939816735508*^9, {3.950939888570402*^9, 3.95093991595568*^9}, {
   3.950940452650709*^9, 3.950940469798876*^9}, 3.950940534924176*^9, 
   3.950940587398657*^9, {3.950941096045993*^9, 3.950941106179429*^9}, 
   3.9509412772334957`*^9, {3.9509414855379057`*^9, 3.950941509901643*^9}, 
   3.9509415935650787`*^9, 3.9509417082745237`*^9, 3.950941822982102*^9, 
   3.9509421326647587`*^9, 3.950942207652919*^9, {3.950942280615481*^9, 
   3.950942298858141*^9}, 3.950942418605062*^9, 3.950942554718771*^9, 
   3.950942750925024*^9, 3.9509428377223883`*^9, 3.95094299841411*^9, 
   3.9509462585796347`*^9, {3.950946475327845*^9, 3.9509464879784307`*^9}, 
   3.950947116930369*^9, 3.9509472298186207`*^9, 3.950947562977291*^9, 
   3.9509489937945967`*^9, {3.956417791828938*^9, 3.9564178151585503`*^9}, 
   3.956417849009624*^9, 3.956417954659409*^9, {3.956629922210847*^9, 
   3.956629933568012*^9}, {3.956630516210265*^9, 3.9566305437650967`*^9}, 
   3.956646032391943*^9, 3.9566481777820587`*^9, 3.956649693648994*^9, 
   3.9595023203943367`*^9, 3.959506614874199*^9},
 CellLabel->
  "Out[799]=",ExpressionUUID->"b3874e99-05fd-4d1a-9990-6d6c2c8414be"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Plot", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"bdboc", "[", "x", "]"}], "*", "ehcm"}], ",", 
     RowBox[{
      RowBox[{"cdboc", "[", "x", "]"}], "*", "ehcm"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"x", ",", "1", ",", "10"}], "}"}], ",", 
   RowBox[{"PlotLegends", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"\"\<b pec\>\"", ",", "\"\<c pec\>\""}], "}"}]}]}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.9457647487480497`*^9, 3.945764760443727*^9}, {
  3.9458467917643967`*^9, 3.945846803805417*^9}, {3.948554262128244*^9, 
  3.948554262302908*^9}, {3.949122752388914*^9, 3.94912277552354*^9}},
 CellLabel->
  "In[800]:=",ExpressionUUID->"ef79351c-755f-4842-9c18-4f25f4505386"],

Cell[BoxData[
 TemplateBox[{
   GraphicsBox[{{{{}, {}, 
       TagBox[{
         Directive[
          Opacity[1.], 
          RGBColor[0.368417, 0.506779, 0.709798], 
          AbsoluteThickness[1.6]], 
         LineBox[CompressedData["
1:eJwd13k81M8bAPBl7bpZdj/rLMfmilBI5diHcpT7SG6ylKOovpIcRUolOQsR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          "]]}, 
        Annotation[#, "Charting`Private`Tag$18276#1"]& ], 
       TagBox[{
         Directive[
          Opacity[1.], 
          RGBColor[0.880722, 0.611041, 0.142051], 
          AbsoluteThickness[1.6]], 
         LineBox[CompressedData["
1:eJwV13dczH8YAPC6u+quPbTXXdciCi0tPUIZUVKEIt1dpR3tTakkJSkNERLa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          "]]}, 
        Annotation[#, "Charting`Private`Tag$18276#2"]& ]}}, {}}, {
    DisplayFunction -> Identity, Ticks -> {Automatic, Automatic}, 
     AxesOrigin -> {1., 152.46339876688572`}, 
     FrameTicks -> {{Automatic, Automatic}, {Automatic, Automatic}}, 
     GridLines -> {None, None}, DisplayFunction -> Identity, 
     PlotRangePadding -> {{
        Scaled[0.02], 
        Scaled[0.02]}, {
        Scaled[0.05], 
        Scaled[0.05]}}, PlotRangeClipping -> True, ImagePadding -> All, 
     DisplayFunction -> Identity, AspectRatio -> 
     NCache[GoldenRatio^(-1), 0.6180339887498948], Axes -> {True, True}, 
     AxesLabel -> {None, None}, AxesOrigin -> {1., 152.46339876688572`}, 
     DisplayFunction :> Identity, Frame -> {{False, False}, {False, False}}, 
     FrameLabel -> {{None, None}, {None, None}}, 
     FrameTicks -> {{Automatic, Automatic}, {Automatic, Automatic}}, 
     GridLines -> {None, None}, GridLinesStyle -> Directive[
       GrayLevel[0.5, 0.4]], 
     Method -> {
      "DefaultBoundaryStyle" -> Automatic, 
       "DefaultGraphicsInteraction" -> {
        "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
         "Effects" -> {
          "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
           "Droplines" -> {
            "freeformCursorMode" -> True, 
             "placement" -> {"x" -> "All", "y" -> "None"}}}}, 
       "DefaultMeshStyle" -> AbsolutePointSize[6], "ScalingFunctions" -> None,
        "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
           (Identity[#]& )[
            Part[#, 1]], 
           (Identity[#]& )[
            Part[#, 2]]}& ), "CopiedValueFunction" -> ({
           (Identity[#]& )[
            Part[#, 1]], 
           (Identity[#]& )[
            Part[#, 2]]}& )}}, 
     PlotRange -> {{1, 10}, {152.46339876688572`, 176.52119001591478`}}, 
     PlotRangeClipping -> True, PlotRangePadding -> {{
        Scaled[0.02], 
        Scaled[0.02]}, {
        Scaled[0.02], 
        Scaled[0.02]}}, Ticks -> {Automatic, Automatic}}], 
   FormBox[
    FormBox[
     TemplateBox[{"\"b pec\"", "\"c pec\""}, "LineLegend", 
      DisplayFunction -> (FormBox[
        StyleBox[
         StyleBox[
          PaneBox[
           TagBox[
            GridBox[{{
               TagBox[
                GridBox[{{
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    RGBColor[0.368417, 0.506779, 0.709798], 
                    AbsoluteThickness[1.6]], {
                    LineBox[{{0, 10}, {20, 10}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    RGBColor[0.368417, 0.506779, 0.709798], 
                    AbsoluteThickness[1.6]], {}}}, AspectRatio -> Full, 
                    ImageSize -> {20, 10}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.1] -> Baseline)], #}, {
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    RGBColor[0.880722, 0.611041, 0.142051], 
                    AbsoluteThickness[1.6]], {
                    LineBox[{{0, 10}, {20, 10}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    RGBColor[0.880722, 0.611041, 0.142051], 
                    AbsoluteThickness[1.6]], {}}}, AspectRatio -> Full, 
                    ImageSize -> {20, 10}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.1] -> Baseline)], #2}}, 
                 GridBoxAlignment -> {
                  "Columns" -> {Center, Left}, "Rows" -> {{Baseline}}}, 
                 AutoDelete -> False, 
                 GridBoxDividers -> {
                  "Columns" -> {{False}}, "Rows" -> {{False}}}, 
                 GridBoxItemSize -> {"Columns" -> {{All}}, "Rows" -> {{All}}},
                  GridBoxSpacings -> {
                  "Columns" -> {{0.5}}, "Rows" -> {{0.8}}}], "Grid"]}}, 
             GridBoxAlignment -> {"Columns" -> {{Left}}, "Rows" -> {{Top}}}, 
             AutoDelete -> False, 
             GridBoxItemSize -> {
              "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
             GridBoxSpacings -> {"Columns" -> {{1}}, "Rows" -> {{0}}}], 
            "Grid"], Alignment -> Left, AppearanceElements -> None, 
           ImageMargins -> {{5, 5}, {5, 5}}, ImageSizeAction -> 
           "ResizeToFit"], LineIndent -> 0, StripOnInput -> False], {
         FontFamily -> "Arial"}, Background -> Automatic, StripOnInput -> 
         False], TraditionalForm]& ), 
      InterpretationFunction :> (RowBox[{"LineLegend", "[", 
         RowBox[{
           RowBox[{"{", 
             RowBox[{
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"Opacity", "[", "1.`", "]"}], ",", 
                   InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    RGBColor[0.368417, 0.506779, 0.709798], 
                    RectangleBox[{0, -1}, {2, 1}]}}, DefaultBaseStyle -> 
                    "ColorSwatchGraphics", AspectRatio -> 1, Frame -> True, 
                    FrameStyle -> 
                    RGBColor[
                    0.24561133333333335`, 0.3378526666666667, 
                    0.4731986666666667], FrameTicks -> None, PlotRangePadding -> 
                    None, ImageSize -> 
                    Dynamic[{
                    Automatic, 
                    1.35 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])}]], 
                    StyleBox[
                    RowBox[{"RGBColor", "[", 
                    RowBox[{"0.368417`", ",", "0.506779`", ",", "0.709798`"}],
                     "]"}], NumberMarks -> False]], Appearance -> None, 
                    BaseStyle -> {}, BaselinePosition -> Baseline, 
                    DefaultBaseStyle -> {}, ButtonFunction :> 
                    With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    RGBColor[0.368417, 0.506779, 0.709798]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["RGBColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    RGBColor[0.368417, 0.506779, 0.709798], Editable -> False,
                     Selectable -> False], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}]}], "]"}], 
               ",", 
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"Opacity", "[", "1.`", "]"}], ",", 
                   InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    RGBColor[0.880722, 0.611041, 0.142051], 
                    RectangleBox[{0, -1}, {2, 1}]}}, DefaultBaseStyle -> 
                    "ColorSwatchGraphics", AspectRatio -> 1, Frame -> True, 
                    FrameStyle -> 
                    RGBColor[
                    0.587148, 0.40736066666666665`, 0.09470066666666668], 
                    FrameTicks -> None, PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{
                    Automatic, 
                    1.35 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])}]], 
                    StyleBox[
                    RowBox[{"RGBColor", "[", 
                    RowBox[{"0.880722`", ",", "0.611041`", ",", "0.142051`"}],
                     "]"}], NumberMarks -> False]], Appearance -> None, 
                    BaseStyle -> {}, BaselinePosition -> Baseline, 
                    DefaultBaseStyle -> {}, ButtonFunction :> 
                    With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    RGBColor[0.880722, 0.611041, 0.142051]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["RGBColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    RGBColor[0.880722, 0.611041, 0.142051], Editable -> False,
                     Selectable -> False], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}]}], "]"}]}],
              "}"}], ",", 
           RowBox[{"{", 
             RowBox[{#, ",", #2}], "}"}], ",", 
           RowBox[{"LegendMarkers", "\[Rule]", "None"}], ",", 
           RowBox[{"LabelStyle", "\[Rule]", 
             RowBox[{"{", "}"}]}], ",", 
           RowBox[{"LegendLayout", "\[Rule]", "\"Column\""}]}], "]"}]& ), 
      Editable -> True], TraditionalForm], TraditionalForm]},
  "Legended",
  DisplayFunction->(GridBox[{{
      TagBox[
       ItemBox[
        PaneBox[
         TagBox[#, "SkipImageSizeLevel"], Alignment -> {Center, Baseline}, 
         BaselinePosition -> Baseline], DefaultBaseStyle -> "Labeled"], 
       "SkipImageSizeLevel"], 
      ItemBox[#2, DefaultBaseStyle -> "LabeledLabel"]}}, 
    GridBoxAlignment -> {"Columns" -> {{Center}}, "Rows" -> {{Center}}}, 
    AutoDelete -> False, GridBoxItemSize -> Automatic, 
    BaselinePosition -> {1, 1}]& ),
  Editable->True,
  InterpretationFunction->(RowBox[{"Legended", "[", 
     RowBox[{#, ",", 
       RowBox[{"Placed", "[", 
         RowBox[{#2, ",", "After"}], "]"}]}], "]"}]& )]], "Output",
 CellChangeTimes->{
  3.945764761025322*^9, 3.945766384657543*^9, 3.945831589308528*^9, 
   3.945835221684577*^9, 3.945840073628982*^9, 3.945841233352414*^9, {
   3.9458467923716908`*^9, 3.9458468048543577`*^9}, 3.945846857778338*^9, 
   3.945848666269816*^9, 3.945848711355617*^9, 3.9459689335415077`*^9, 
   3.94596971513002*^9, 3.945970360550597*^9, 3.9459713434969893`*^9, {
   3.945972401787245*^9, 3.945972425232339*^9}, 3.946113742153549*^9, 
   3.94611391502608*^9, 3.946114005782424*^9, 3.946116928043082*^9, 
   3.9471406849578533`*^9, 3.947572188929652*^9, 3.948183324149706*^9, 
   3.948183433014593*^9, 3.948183475631465*^9, 3.948183804051895*^9, 
   3.948206285664221*^9, 3.948207078742158*^9, 3.9482076740975027`*^9, 
   3.9482085829557343`*^9, {3.948209940347084*^9, 3.948209966678295*^9}, 
   3.948210124749824*^9, 3.948254420262554*^9, 3.948264662224038*^9, 
   3.948554220303677*^9, 3.948554262650571*^9, 3.948554306405055*^9, 
   3.9485563117668753`*^9, 3.948781139159786*^9, 3.9487843406860027`*^9, {
   3.9487871290172577`*^9, 3.948787131072577*^9}, 3.949050480130043*^9, 
   3.949050663001808*^9, 3.949050890991231*^9, 3.949051092846568*^9, 
   3.9490511470681677`*^9, 3.9490512407274714`*^9, {3.949051280425428*^9, 
   3.949051296222706*^9}, 3.949051339919196*^9, 3.94905201385931*^9, 
   3.949053621384883*^9, {3.949053831289112*^9, 3.949053860746209*^9}, 
   3.949053922860105*^9, 3.949054908068756*^9, 3.94905498451762*^9, 
   3.9491226076696157`*^9, {3.949122763621175*^9, 3.949122775858686*^9}, 
   3.949122989252824*^9, 3.9491232993532953`*^9, 3.949123803537497*^9, 
   3.949131576523979*^9, 3.949131645848648*^9, 3.949131715065989*^9, 
   3.9491319621501827`*^9, 3.9491320508230753`*^9, 3.949132426579134*^9, 
   3.949132528557542*^9, {3.9491326265554333`*^9, 3.9491326487462254`*^9}, 
   3.949132714811224*^9, 3.9491327715477133`*^9, 3.94913280847192*^9, 
   3.949132847344514*^9, {3.9491329657085114`*^9, 3.94913298195501*^9}, 
   3.949133037914137*^9, 3.9491331404771013`*^9, 3.949133187318121*^9, {
   3.9491336169491796`*^9, 3.9491336357308598`*^9}, 3.949142485750952*^9, 
   3.949143174492339*^9, 3.94914321071229*^9, 3.9491432940949993`*^9, 
   3.949149502142498*^9, 3.949149779232235*^9, 3.949150343607327*^9, 
   3.949150404499915*^9, 3.949150493830472*^9, 3.949150545131729*^9, 
   3.949150859543543*^9, 3.9491590586035013`*^9, 3.9491594834308243`*^9, {
   3.949160200468145*^9, 3.949160209824442*^9}, 3.949160250943017*^9, 
   3.949160977931367*^9, 3.949161094250621*^9, 3.949161329151445*^9, 
   3.9491637430991*^9, 3.9491641635388317`*^9, 3.9491644040481977`*^9, 
   3.949164749921459*^9, 3.94916485893574*^9, 3.949165012623933*^9, 
   3.949376598958252*^9, 3.949383170510943*^9, 3.949384265920805*^9, 
   3.9493843614968233`*^9, {3.949384946486588*^9, 3.949384956832652*^9}, {
   3.949386670853404*^9, 3.949386678797144*^9}, 3.949387137723069*^9, 
   3.949387181487916*^9, 3.949390905712438*^9, 3.9493910921171207`*^9, 
   3.949391240428329*^9, {3.949401008825823*^9, 3.949401036935804*^9}, 
   3.9494011304477673`*^9, 3.949401161822444*^9, {3.949401238082437*^9, 
   3.949401293501191*^9}, 3.9494602702732267`*^9, 3.9494650220313997`*^9, 
   3.949465079015794*^9, {3.949465487638682*^9, 3.949465514074038*^9}, 
   3.949465559998433*^9, 3.949465597153927*^9, 3.949465647826311*^9, 
   3.949468369593416*^9, 3.949468714129909*^9, 3.949470041439509*^9, 
   3.9494744712187347`*^9, 3.949474514952592*^9, 3.949474677655179*^9, 
   3.949474751465372*^9, 3.949475443628454*^9, 3.949475761729656*^9, 
   3.949475935116686*^9, 3.949484602904244*^9, 3.9494846533512907`*^9, 
   3.949636358144967*^9, 3.949729677176683*^9, 3.949743933595327*^9, 
   3.949747394213046*^9, {3.949747429729108*^9, 3.94974746880552*^9}, 
   3.9500876607049627`*^9, 3.950089596976425*^9, 3.9500898243065653`*^9, 
   3.950089949727563*^9, 3.950151851151071*^9, 3.950762951130316*^9, 
   3.950763369022902*^9, 3.9507642004784*^9, 3.95076477981658*^9, {
   3.950766147378632*^9, 3.950766169144354*^9}, 3.950766827428836*^9, 
   3.9507669091567717`*^9, 3.9507674232601137`*^9, 3.9507713945633574`*^9, 
   3.950856029303545*^9, 3.950859989968096*^9, 3.950860136802678*^9, {
   3.9508609469639473`*^9, 3.950860971490204*^9}, {3.950861012366024*^9, 
   3.950861027682741*^9}, {3.950861136775447*^9, 3.95086117387022*^9}, 
   3.950861235483994*^9, 3.950861379164631*^9, 3.950861531071425*^9, 
   3.950862746538515*^9, 3.9509397682952843`*^9, 3.9509398167772417`*^9, {
   3.950939888615017*^9, 3.950939916000925*^9}, {3.950940452694673*^9, 
   3.950940469844537*^9}, 3.950940534965775*^9, 3.950940587441423*^9, {
   3.950941096090217*^9, 3.950941106224621*^9}, 3.95094127727999*^9, {
   3.950941485583186*^9, 3.950941509948735*^9}, 3.950941593612372*^9, 
   3.9509417083225183`*^9, 3.9509418230325937`*^9, 3.950942132713489*^9, 
   3.950942207701405*^9, {3.9509422806680183`*^9, 3.950942298909329*^9}, 
   3.950942418677086*^9, 3.9509425547675858`*^9, 3.950942750975747*^9, 
   3.9509428385844727`*^9, 3.950942998460203*^9, 3.950946258623361*^9, {
   3.950946475371728*^9, 3.950946488021996*^9}, 3.950947117041544*^9, 
   3.950947229956648*^9, 3.9509475630243883`*^9, 3.950948993841836*^9, {
   3.956417791876298*^9, 3.956417815201459*^9}, 3.9564178490526667`*^9, 
   3.956417954705462*^9, {3.956629922256661*^9, 3.956629933612401*^9}, {
   3.956630516259742*^9, 3.956630543807248*^9}, 3.956646032440727*^9, 
   3.956648177832925*^9, 3.956649693696542*^9, 3.9595023204326267`*^9, 
   3.9595066149173727`*^9},
 CellLabel->
  "Out[800]=",ExpressionUUID->"79057ddc-5781-4114-a111-123f5caa073d"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Plot", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"bLtwo", "[", "x", "]"}], "-", "1"}], ")"}], "/", 
       RowBox[{"(", 
        RowBox[{"2", "*", "mupp", "*", 
         RowBox[{"x", "^", "2"}]}], ")"}]}], "*", "ehcm"}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"cLtwo", "[", "x", "]"}], ")"}], "/", 
       RowBox[{"(", 
        RowBox[{"2", "*", "mupp", "*", 
         RowBox[{"x", "^", "2"}]}], ")"}]}], "*", "ehcm"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"x", ",", "1", ",", "10"}], "}"}], ",", 
   RowBox[{"PlotLegends", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"\"\<b <(L^2-Lz^2)/(2*mu*r^2)>\>\"", ",", "\"\<c\>\""}], 
     "}"}]}]}], "]"}]], "Input",
 CellChangeTimes->{{3.949122783067707*^9, 3.94912284306768*^9}, {
   3.949131649968266*^9, 3.9491316841114483`*^9}, 3.94940102147464*^9},
 CellLabel->
  "In[801]:=",ExpressionUUID->"854dcf07-ea83-4aba-b1af-30aaa56fd135"],

Cell[BoxData[
 TemplateBox[{
   GraphicsBox[{{{{}, {}, 
       TagBox[{
         Directive[
          Opacity[1.], 
          RGBColor[0.368417, 0.506779, 0.709798], 
          AbsoluteThickness[1.6]], 
         LineBox[CompressedData["
1:eJwd13k8VF8bAHBmhhJlG8OstpSdQooyT4okiqLmImmx71KyhJCUbGUpVMpS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          "]]}, 
        Annotation[#, "Charting`Private`Tag$18358#1"]& ], 
       TagBox[{
         Directive[
          Opacity[1.], 
          RGBColor[0.880722, 0.611041, 0.142051], 
          AbsoluteThickness[1.6]], 
         LineBox[CompressedData["
1:eJwd1Xk8VU8bAHDZd9eWZLv3HllS1pIleVKWorKGc69IkRDJFrKLkn2JLEWK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          "]]}, 
        Annotation[#, "Charting`Private`Tag$18358#2"]& ]}}, {}}, {
    DisplayFunction -> Identity, Ticks -> {Automatic, Automatic}, 
     AxesOrigin -> {1., 96.28099069808636}, 
     FrameTicks -> {{Automatic, Automatic}, {Automatic, Automatic}}, 
     GridLines -> {None, None}, DisplayFunction -> Identity, 
     PlotRangePadding -> {{
        Scaled[0.02], 
        Scaled[0.02]}, {
        Scaled[0.05], 
        Scaled[0.05]}}, PlotRangeClipping -> True, ImagePadding -> All, 
     DisplayFunction -> Identity, AspectRatio -> 
     NCache[GoldenRatio^(-1), 0.6180339887498948], Axes -> {True, True}, 
     AxesLabel -> {None, None}, AxesOrigin -> {1., 96.28099069808636}, 
     DisplayFunction :> Identity, Frame -> {{False, False}, {False, False}}, 
     FrameLabel -> {{None, None}, {None, None}}, 
     FrameTicks -> {{Automatic, Automatic}, {Automatic, Automatic}}, 
     GridLines -> {None, None}, GridLinesStyle -> Directive[
       GrayLevel[0.5, 0.4]], 
     Method -> {
      "DefaultBoundaryStyle" -> Automatic, 
       "DefaultGraphicsInteraction" -> {
        "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
         "Effects" -> {
          "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
           "Droplines" -> {
            "freeformCursorMode" -> True, 
             "placement" -> {"x" -> "All", "y" -> "None"}}}}, 
       "DefaultMeshStyle" -> AbsolutePointSize[6], "ScalingFunctions" -> None,
        "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
           (Identity[#]& )[
            Part[#, 1]], 
           (Identity[#]& )[
            Part[#, 2]]}& ), "CopiedValueFunction" -> ({
           (Identity[#]& )[
            Part[#, 1]], 
           (Identity[#]& )[
            Part[#, 2]]}& )}}, 
     PlotRange -> {{1, 10}, {96.28099069808636, 115.32495338250948`}}, 
     PlotRangeClipping -> True, PlotRangePadding -> {{
        Scaled[0.02], 
        Scaled[0.02]}, {
        Scaled[0.02], 
        Scaled[0.02]}}, Ticks -> {Automatic, Automatic}}], 
   FormBox[
    FormBox[
     TemplateBox[{"\"b <(L^2-Lz^2)/(2*mu*r^2)>\"", "\"c\""}, "LineLegend", 
      DisplayFunction -> (FormBox[
        StyleBox[
         StyleBox[
          PaneBox[
           TagBox[
            GridBox[{{
               TagBox[
                GridBox[{{
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    RGBColor[0.368417, 0.506779, 0.709798], 
                    AbsoluteThickness[1.6]], {
                    LineBox[{{0, 10}, {20, 10}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    RGBColor[0.368417, 0.506779, 0.709798], 
                    AbsoluteThickness[1.6]], {}}}, AspectRatio -> Full, 
                    ImageSize -> {20, 10}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.1] -> Baseline)], #}, {
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    RGBColor[0.880722, 0.611041, 0.142051], 
                    AbsoluteThickness[1.6]], {
                    LineBox[{{0, 10}, {20, 10}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    RGBColor[0.880722, 0.611041, 0.142051], 
                    AbsoluteThickness[1.6]], {}}}, AspectRatio -> Full, 
                    ImageSize -> {20, 10}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.1] -> Baseline)], #2}}, 
                 GridBoxAlignment -> {
                  "Columns" -> {Center, Left}, "Rows" -> {{Baseline}}}, 
                 AutoDelete -> False, 
                 GridBoxDividers -> {
                  "Columns" -> {{False}}, "Rows" -> {{False}}}, 
                 GridBoxItemSize -> {"Columns" -> {{All}}, "Rows" -> {{All}}},
                  GridBoxSpacings -> {
                  "Columns" -> {{0.5}}, "Rows" -> {{0.8}}}], "Grid"]}}, 
             GridBoxAlignment -> {"Columns" -> {{Left}}, "Rows" -> {{Top}}}, 
             AutoDelete -> False, 
             GridBoxItemSize -> {
              "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
             GridBoxSpacings -> {"Columns" -> {{1}}, "Rows" -> {{0}}}], 
            "Grid"], Alignment -> Left, AppearanceElements -> None, 
           ImageMargins -> {{5, 5}, {5, 5}}, ImageSizeAction -> 
           "ResizeToFit"], LineIndent -> 0, StripOnInput -> False], {
         FontFamily -> "Arial"}, Background -> Automatic, StripOnInput -> 
         False], TraditionalForm]& ), 
      InterpretationFunction :> (RowBox[{"LineLegend", "[", 
         RowBox[{
           RowBox[{"{", 
             RowBox[{
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"Opacity", "[", "1.`", "]"}], ",", 
                   InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    RGBColor[0.368417, 0.506779, 0.709798], 
                    RectangleBox[{0, -1}, {2, 1}]}}, DefaultBaseStyle -> 
                    "ColorSwatchGraphics", AspectRatio -> 1, Frame -> True, 
                    FrameStyle -> 
                    RGBColor[
                    0.24561133333333335`, 0.3378526666666667, 
                    0.4731986666666667], FrameTicks -> None, PlotRangePadding -> 
                    None, ImageSize -> 
                    Dynamic[{
                    Automatic, 
                    1.35 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])}]], 
                    StyleBox[
                    RowBox[{"RGBColor", "[", 
                    RowBox[{"0.368417`", ",", "0.506779`", ",", "0.709798`"}],
                     "]"}], NumberMarks -> False]], Appearance -> None, 
                    BaseStyle -> {}, BaselinePosition -> Baseline, 
                    DefaultBaseStyle -> {}, ButtonFunction :> 
                    With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    RGBColor[0.368417, 0.506779, 0.709798]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["RGBColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    RGBColor[0.368417, 0.506779, 0.709798], Editable -> False,
                     Selectable -> False], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}]}], "]"}], 
               ",", 
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"Opacity", "[", "1.`", "]"}], ",", 
                   InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    RGBColor[0.880722, 0.611041, 0.142051], 
                    RectangleBox[{0, -1}, {2, 1}]}}, DefaultBaseStyle -> 
                    "ColorSwatchGraphics", AspectRatio -> 1, Frame -> True, 
                    FrameStyle -> 
                    RGBColor[
                    0.587148, 0.40736066666666665`, 0.09470066666666668], 
                    FrameTicks -> None, PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{
                    Automatic, 
                    1.35 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])}]], 
                    StyleBox[
                    RowBox[{"RGBColor", "[", 
                    RowBox[{"0.880722`", ",", "0.611041`", ",", "0.142051`"}],
                     "]"}], NumberMarks -> False]], Appearance -> None, 
                    BaseStyle -> {}, BaselinePosition -> Baseline, 
                    DefaultBaseStyle -> {}, ButtonFunction :> 
                    With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    RGBColor[0.880722, 0.611041, 0.142051]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["RGBColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    RGBColor[0.880722, 0.611041, 0.142051], Editable -> False,
                     Selectable -> False], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}]}], "]"}]}],
              "}"}], ",", 
           RowBox[{"{", 
             RowBox[{#, ",", #2}], "}"}], ",", 
           RowBox[{"LegendMarkers", "\[Rule]", "None"}], ",", 
           RowBox[{"LabelStyle", "\[Rule]", 
             RowBox[{"{", "}"}]}], ",", 
           RowBox[{"LegendLayout", "\[Rule]", "\"Column\""}]}], "]"}]& ), 
      Editable -> True], TraditionalForm], TraditionalForm]},
  "Legended",
  DisplayFunction->(GridBox[{{
      TagBox[
       ItemBox[
        PaneBox[
         TagBox[#, "SkipImageSizeLevel"], Alignment -> {Center, Baseline}, 
         BaselinePosition -> Baseline], DefaultBaseStyle -> "Labeled"], 
       "SkipImageSizeLevel"], 
      ItemBox[#2, DefaultBaseStyle -> "LabeledLabel"]}}, 
    GridBoxAlignment -> {"Columns" -> {{Center}}, "Rows" -> {{Center}}}, 
    AutoDelete -> False, GridBoxItemSize -> Automatic, 
    BaselinePosition -> {1, 1}]& ),
  Editable->True,
  InterpretationFunction->(RowBox[{"Legended", "[", 
     RowBox[{#, ",", 
       RowBox[{"Placed", "[", 
         RowBox[{#2, ",", "After"}], "]"}]}], "]"}]& )]], "Output",
 CellChangeTimes->{{3.94912279966171*^9, 3.9491228435927563`*^9}, 
   3.9491229892934637`*^9, 3.949123300117597*^9, 3.949123803577655*^9, 
   3.949131577634633*^9, {3.9491316762756643`*^9, 3.9491316847093067`*^9}, 
   3.9491317159661903`*^9, 3.9491319622009277`*^9, 3.9491320508718147`*^9, 
   3.949132426627199*^9, 3.949132528609655*^9, {3.949132626604785*^9, 
   3.949132648795261*^9}, 3.949132714858776*^9, 3.9491327715966387`*^9, 
   3.949132808517597*^9, 3.949132847396585*^9, {3.949132965760118*^9, 
   3.949132982005932*^9}, 3.949133037962248*^9, 3.949133140526436*^9, 
   3.949133187368794*^9, {3.949133617000784*^9, 3.9491336357807693`*^9}, 
   3.949142486840314*^9, 3.9491431745367727`*^9, 3.949143210793003*^9, 
   3.9491432941390657`*^9, 3.949149502181809*^9, 3.9491497792921553`*^9, 
   3.9491503436501913`*^9, 3.949150404541747*^9, 3.949150493872718*^9, 
   3.949150545172756*^9, 3.9491508595925293`*^9, 3.949159058647526*^9, 
   3.949159484402277*^9, {3.949160200508905*^9, 3.949160209865794*^9}, 
   3.949160250983594*^9, 3.949160979084783*^9, 3.949161094295273*^9, 
   3.9491613291949387`*^9, 3.9491637446558647`*^9, 3.949164163593038*^9, 
   3.949164404091786*^9, 3.94916474996305*^9, 3.94916485897679*^9, 
   3.949165012665386*^9, 3.949376598997753*^9, 3.949383171593804*^9, 
   3.949384266676049*^9, 3.949384361545115*^9, {3.949384946532194*^9, 
   3.949384956881816*^9}, {3.9493866709025908`*^9, 3.949386678845441*^9}, 
   3.949387137774238*^9, 3.949387181537609*^9, 3.9493909057615023`*^9, 
   3.9493910921700697`*^9, 3.9493912404761343`*^9, {3.949401008870191*^9, 
   3.94940103698781*^9}, 3.9494011304937973`*^9, 3.949401161868607*^9, {
   3.949401238128291*^9, 3.949401293548168*^9}, 3.9494602715323677`*^9, 
   3.949465022076034*^9, 3.949465079786511*^9, {3.9494654876846*^9, 
   3.9494655141207447`*^9}, 3.949465560045619*^9, 3.9494655972134953`*^9, 
   3.949465647874605*^9, 3.949468369639859*^9, 3.9494687141769943`*^9, 
   3.9494700422698097`*^9, 3.949474471263884*^9, 3.949474514997389*^9, 
   3.949474677699069*^9, 3.949474751511765*^9, 3.949475443676964*^9, 
   3.949475761777457*^9, 3.949475935165442*^9, 3.94948460371484*^9, 
   3.949484653401832*^9, 3.949636358192134*^9, 3.949729677955917*^9, 
   3.949743933646181*^9, 3.9497473942632933`*^9, {3.9497474297822037`*^9, 
   3.949747468854499*^9}, 3.950087660756474*^9, 3.95008959703806*^9, 
   3.950089824351141*^9, 3.95008994977026*^9, 3.950151851199843*^9, 
   3.950762951177609*^9, 3.95076336910581*^9, 3.950764200552972*^9, 
   3.950764779860959*^9, {3.950766147424864*^9, 3.950766169189752*^9}, 
   3.9507668274775*^9, 3.950766909215664*^9, 3.9507674233069344`*^9, 
   3.950771394612933*^9, 3.950856029348892*^9, 3.9508599900161667`*^9, 
   3.950860136848222*^9, {3.9508609470119343`*^9, 3.950860971534243*^9}, {
   3.950861012412841*^9, 3.9508610277332478`*^9}, {3.950861136821982*^9, 
   3.950861173915934*^9}, 3.950861235534842*^9, 3.95086137921383*^9, 
   3.950861531170657*^9, 3.950862746588623*^9, 3.950939768337186*^9, 
   3.950939816820355*^9, {3.950939888662183*^9, 3.950939916047278*^9}, {
   3.950940452740739*^9, 3.950940469891037*^9}, 3.950940535009375*^9, 
   3.950940587485869*^9, {3.950941096135927*^9, 3.9509411062702436`*^9}, 
   3.95094127732633*^9, {3.950941485631557*^9, 3.950941509998177*^9}, 
   3.9509415936617203`*^9, 3.950941708369543*^9, 3.950941823084148*^9, 
   3.950942132761331*^9, 3.950942207751048*^9, {3.950942280722979*^9, 
   3.9509422989599323`*^9}, 3.950942418781474*^9, 3.950942554818514*^9, 
   3.9509427510279703`*^9, 3.950942839410993*^9, 3.950942998508752*^9, 
   3.950946258668457*^9, {3.950946475417974*^9, 3.950946488066524*^9}, 
   3.950947117154006*^9, 3.950947230247446*^9, 3.950947563073492*^9, 
   3.950948993889715*^9, {3.956417791926547*^9, 3.956417815245504*^9}, 
   3.956417849096159*^9, 3.956417954754265*^9, {3.956629922304585*^9, 
   3.956629933658635*^9}, {3.956630516311696*^9, 3.956630543850727*^9}, 
   3.956646032489871*^9, 3.956648177886127*^9, 3.956649693746437*^9, 
   3.9595023204726257`*^9, 3.959506614961156*^9},
 CellLabel->
  "Out[801]=",ExpressionUUID->"b78f2b04-4c7f-4bc4-a480-7532a66bbf16"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"bmvib", "=", 
   RowBox[{"Interpolation", "[", 
    RowBox[{"bMVIBdat", ",", 
     RowBox[{"InterpolationOrder", "\[Rule]", "6"}], ",", 
     RowBox[{"Method", "\[Rule]", "Hermite"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"cmvib", "=", 
   RowBox[{"Interpolation", "[", 
    RowBox[{"cMVIBdat", ",", 
     RowBox[{"InterpolationOrder", "\[Rule]", "6"}], ",", 
     RowBox[{"Method", "\[Rule]", "Hermite"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"{", 
  RowBox[{
   RowBox[{"Plot", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"2", ",", 
       RowBox[{"bmvib", "[", "x", "]"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"x", ",", "1.", ",", "10."}], "}"}], ",", 
     RowBox[{"PlotRange", "\[Rule]", "Full"}]}], "]"}], ",", 
   RowBox[{"Plot", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"2", ",", 
       RowBox[{"cmvib", "[", "x", "]"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"x", ",", "1.", ",", "10."}], "}"}], ",", 
     RowBox[{"PlotRange", "\[Rule]", "Full"}]}], "]"}]}], "}"}]}], "Input",
 CellChangeTimes->{{3.945764809235735*^9, 3.945764881387649*^9}, {
  3.945831603804384*^9, 3.945831607547104*^9}, {3.946116935451839*^9, 
  3.946116969964594*^9}, {3.948554230760211*^9, 3.9485542348228483`*^9}},
 CellLabel->
  "In[802]:=",ExpressionUUID->"e8e52377-857b-4b8f-a706-cf3659dd9d51"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   GraphicsBox[{{{}, {}, 
      TagBox[
       {RGBColor[0.368417, 0.506779, 0.709798], AbsoluteThickness[1.6], 
        Opacity[1.], LineBox[CompressedData["
1:eJxTTMoPSmViYGAwAWIQfeOjryEDwwd7BghwaO0v3Hs68yOcb6Q71XP65U9w
vmJi6kbuJ1/h/N39LEItB37A+Ut42Yzn9f2G85VaJiyeOvMfnL/sV0mbxw4G
B7h9+s8emTgxwfk8PR3yn44ww/kvUydFbNRlhfMF9iRY3t/CBuf39k8T41fi
gPM3df29zN/BCecrMmla1vNww/nPvu2e9aGMB87/mi685MJ/Xjh/DcOc3sZG
fjg/hvuY5awSATi/I2QBw2pzQTg/Pmbd0T1vEfzoRfPusW4WgvO1a5anby8R
hvOXijx5l6kpAue7vmY6FfwWwZ/QELrYbokonL9u5YE3E8PF4PxPAnxdMlLi
cP5Ds37VFecR/K+zPolkT5GA8+9OyiuZFioJ5+d7yl06xCkF56vbbWhWO4vg
d30sNe5ulobzD1iEBEeYycD5MvtEjsf8QPCVmTgtk9bKwvn+Lff/zSuUg/PV
jr48dEdDHs6/MJPne9MdBD/gWof9Bn8FOJ/PfmnT/FUI/r1jm/K1eBXh/Bkz
zkx5mYvgr/BksNQ8geCfklRtZ9FSgvOdTiaHJLQi+EsOrYv8cA/Bl7j9ikPG
QRnOf3TJwfzELAQ/pKtbIuUsgn/U8drP//8RfACe8MEd
         "]]},
       Annotation[#, "Charting`Private`Tag$18440#1"]& ], 
      TagBox[
       {RGBColor[0.880722, 0.611041, 0.142051], AbsoluteThickness[1.6], 
        Opacity[1.], LineBox[CompressedData["
1:eJwU2Hc81V0YAPCLS8i4Vsa97gopJcpIqfNEIWmIUkY0yMoqRUWSUREqm0q9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         "]]},
       Annotation[#, "Charting`Private`Tag$18440#2"]& ]}, {}},
    AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
    Axes->{True, True},
    AxesLabel->{None, None},
    AxesOrigin->{1., 1.4042678013550685`},
    DisplayFunction->Identity,
    Frame->{{False, False}, {False, False}},
    FrameLabel->{{None, None}, {None, None}},
    FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
    GridLines->{None, None},
    GridLinesStyle->Directive[
      GrayLevel[0.5, 0.4]],
    ImagePadding->All,
    Method->{
     "DefaultBoundaryStyle" -> Automatic, 
      "DefaultGraphicsInteraction" -> {
       "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
        "Effects" -> {
         "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
          "Droplines" -> {
           "freeformCursorMode" -> True, 
            "placement" -> {"x" -> "All", "y" -> "None"}}}}, 
      "DefaultMeshStyle" -> AbsolutePointSize[6], "ScalingFunctions" -> None, 
      "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
          (Identity[#]& )[
           Part[#, 1]], 
          (Identity[#]& )[
           Part[#, 2]]}& ), "CopiedValueFunction" -> ({
          (Identity[#]& )[
           Part[#, 1]], 
          (Identity[#]& )[
           Part[#, 2]]}& )}},
    PlotRange->{{1., 10.}, {1.4042678013550685`, 4.803876289040378}},
    PlotRangeClipping->True,
    PlotRangePadding->{{
       Scaled[0.02], 
       Scaled[0.02]}, {
       Scaled[0.05], 
       Scaled[0.05]}},
    Ticks->{Automatic, Automatic}], ",", 
   GraphicsBox[{{{}, {}, 
      TagBox[
       {RGBColor[0.368417, 0.506779, 0.709798], AbsoluteThickness[1.6], 
        Opacity[1.], LineBox[CompressedData["
1:eJxTTMoPSmViYGAwAWIQfeOjryEDwwd7BghwaO0v3Hs68yOcb6Q71XP65U9w
vmJi6kbuJ1/h/N39LEItB37A+Ut42Yzn9f2G85VaJiyeOvMfnL/sV0mbxw4G
B7h9+s8emTgxwfk8PR3yn44ww/kvUydFbNRlhfMF9iRY3t/CBuf39k8T41fi
gPM3df29zN/BCecrMmla1vNww/nPvu2e9aGMB87/mi685MJ/Xjh/DcOc3sZG
fjg/hvuY5awSATi/I2QBw2pzQTg/Pmbd0T1vEfzoRfPusW4WgvO1a5anby8R
hvOXijx5l6kpAue7vmY6FfwWwZ/QELrYbokonL9u5YE3E8PF4PxPAnxdMlLi
cP5Ds37VFecR/K+zPolkT5GA8+9OyiuZFioJ5+d7yl06xCkF56vbbWhWO4vg
d30sNe5ulobzD1iEBEeYycD5MvtEjsf8QPCVmTgtk9bKwvn+Lff/zSuUg/PV
jr48dEdDHs6/MJPne9MdBD/gWof9Bn8FOJ/PfmnT/FUI/r1jm/K1eBXh/Bkz
zkx5mYvgr/BksNQ8geCfklRtZ9FSgvOdTiaHJLQi+EsOrYv8cA/Bl7j9ikPG
QRnOf3TJwfzELAQ/pKtbIuUsgn/U8drP//8RfACe8MEd
         "]]},
       Annotation[#, "Charting`Private`Tag$18489#1"]& ], 
      TagBox[
       {RGBColor[0.880722, 0.611041, 0.142051], AbsoluteThickness[1.6], 
        Opacity[1.], LineBox[CompressedData["
1:eJwV2Hk8VF8bAHA7Y1/GMoOaMdZpky0U56koUbYkJOGXokTWiuySZKtsIRVC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         "]]},
       Annotation[#, "Charting`Private`Tag$18489#2"]& ]}, {}},
    AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
    Axes->{True, True},
    AxesLabel->{None, None},
    AxesOrigin->{1., 1.3767433399080966`},
    DisplayFunction->Identity,
    Frame->{{False, False}, {False, False}},
    FrameLabel->{{None, None}, {None, None}},
    FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
    GridLines->{None, None},
    GridLinesStyle->Directive[
      GrayLevel[0.5, 0.4]],
    ImagePadding->All,
    Method->{
     "DefaultBoundaryStyle" -> Automatic, 
      "DefaultGraphicsInteraction" -> {
       "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
        "Effects" -> {
         "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
          "Droplines" -> {
           "freeformCursorMode" -> True, 
            "placement" -> {"x" -> "All", "y" -> "None"}}}}, 
      "DefaultMeshStyle" -> AbsolutePointSize[6], "ScalingFunctions" -> None, 
      "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
          (Identity[#]& )[
           Part[#, 1]], 
          (Identity[#]& )[
           Part[#, 2]]}& ), "CopiedValueFunction" -> ({
          (Identity[#]& )[
           Part[#, 1]], 
          (Identity[#]& )[
           Part[#, 2]]}& )}},
    PlotRange->{{1., 10.}, {1.3767433399080966`, 13.461612689107287`}},
    PlotRangeClipping->True,
    PlotRangePadding->{{
       Scaled[0.02], 
       Scaled[0.02]}, {
       Scaled[0.05], 
       Scaled[0.05]}},
    Ticks->{Automatic, Automatic}]}], "}"}]], "Output",
 CellChangeTimes->{{3.945764846390318*^9, 3.945764881789529*^9}, 
   3.94576638585942*^9, {3.945831591341028*^9, 3.9458316079911222`*^9}, 
   3.945835222638287*^9, 3.945840073669283*^9, 3.9458412333924303`*^9, 
   3.945846857823248*^9, 3.9458486663134212`*^9, 3.9458487113987923`*^9, 
   3.94596894296717*^9, 3.945969715171886*^9, 3.9459703605944147`*^9, 
   3.9459713435428*^9, {3.9459724018308363`*^9, 3.9459724252774076`*^9}, 
   3.946113918557536*^9, 3.9461140068175793`*^9, {3.9461169301452017`*^9, 
   3.946116970314196*^9}, 3.947140684995864*^9, 3.94757219016943*^9, 
   3.948183330263905*^9, 3.948183434314126*^9, 3.9481834764970093`*^9, 
   3.948183804095248*^9, 3.948206286767427*^9, 3.948207078784446*^9, 
   3.948207674142783*^9, 3.9482085840631313`*^9, {3.9482099403897343`*^9, 
   3.948209967685348*^9}, 3.948210125825036*^9, 3.9482544211326036`*^9, 
   3.94826466350231*^9, {3.9485542217695723`*^9, 3.9485542352191553`*^9}, 
   3.94855430884818*^9, 3.948556311810001*^9, 3.948781140085279*^9, 
   3.9487843407240343`*^9, 3.948787132996522*^9, 3.949050480169177*^9, 
   3.9490506742651157`*^9, 3.949050891030066*^9, 3.949051092887761*^9, 
   3.9490511471052923`*^9, 3.949051240772355*^9, {3.9490512804682703`*^9, 
   3.949051296263383*^9}, 3.949051339960309*^9, 3.9490520139020452`*^9, 
   3.949053621428393*^9, {3.9490538313297443`*^9, 3.949053860788439*^9}, 
   3.949053922902279*^9, 3.9490549081116533`*^9, 3.949054984559648*^9, 
   3.9491226107063*^9, 3.94912284646286*^9, 3.949122989336081*^9, 
   3.949123301037312*^9, 3.9491238036215887`*^9, 3.949131716860115*^9, 
   3.949131962249448*^9, 3.949132050917615*^9, 3.949132426672152*^9, 
   3.949132528659329*^9, {3.9491326266521473`*^9, 3.949132648843114*^9}, 
   3.949132714904574*^9, 3.949132771644683*^9, 3.949132808563916*^9, 
   3.949132847446825*^9, {3.949132965810513*^9, 3.949132982054056*^9}, 
   3.949133038009528*^9, 3.949133140574604*^9, 3.949133187418404*^9, {
   3.949133617051984*^9, 3.949133635831697*^9}, 3.949142487702684*^9, 
   3.949143174578062*^9, 3.949143210842083*^9, 3.949143294180204*^9, 
   3.949149502218462*^9, 3.949149779340355*^9, 3.949150343689712*^9, 
   3.949150404581773*^9, 3.949150493912867*^9, 3.9491505452112093`*^9, 
   3.949150859639421*^9, 3.9491590586880198`*^9, 3.949159485369478*^9, {
   3.949160200547524*^9, 3.94916020990276*^9}, 3.9491602510210123`*^9, 
   3.949160980217327*^9, 3.949161094337068*^9, 3.949161329234603*^9, 
   3.949163745793542*^9, 3.9491641636320267`*^9, 3.949164404132654*^9, 
   3.949164750003476*^9, 3.949164859014906*^9, 3.9491650127044773`*^9, 
   3.949376599035413*^9, 3.949383172761236*^9, 3.949384267416523*^9, 
   3.9493843615916853`*^9, {3.949384946575914*^9, 3.949384956929254*^9}, {
   3.949386670950386*^9, 3.949386678895404*^9}, 3.949387137822554*^9, 
   3.949387181582966*^9, 3.9493909058078833`*^9, 3.949391092216064*^9, 
   3.949391240523026*^9, {3.9494010089129*^9, 3.9494010370363617`*^9}, 
   3.949401130538887*^9, 3.9494011619113197`*^9, {3.949401238172385*^9, 
   3.949401293590496*^9}, 3.949460313051703*^9, 3.949465022117036*^9, 
   3.949465080827125*^9, {3.949465487730633*^9, 3.9494655141627693`*^9}, 
   3.949465560092976*^9, 3.949465597271926*^9, 3.949465647919074*^9, 
   3.9494683696835127`*^9, 3.94946871422044*^9, 3.949470043116527*^9, 
   3.949474471305459*^9, 3.949474515038576*^9, 3.949474677741014*^9, 
   3.949474751582803*^9, 3.949475443722106*^9, 3.949475761820162*^9, 
   3.949475935207449*^9, 3.949484604579711*^9, 3.9494846534460897`*^9, 
   3.949636358234746*^9, 3.949729678671483*^9, 3.949743933691448*^9, 
   3.94974739430897*^9, {3.949747429829932*^9, 3.949747468897863*^9}, 
   3.9500876608006783`*^9, 3.950089597097418*^9, 3.950089824390972*^9, 
   3.9500899498072166`*^9, 3.9501518512432823`*^9, 3.950762951219211*^9, 
   3.950763369189526*^9, 3.950764200629925*^9, 3.950764779902172*^9, {
   3.950766147466983*^9, 3.950766169230904*^9}, 3.950766827520707*^9, 
   3.950766909261345*^9, 3.950767423349031*^9, 3.950771394657386*^9, 
   3.950856029389493*^9, 3.9508599900588512`*^9, 3.9508601368881207`*^9, {
   3.950860947054323*^9, 3.950860971573938*^9}, {3.950861012454979*^9, 
   3.950861027777071*^9}, {3.9508611368641233`*^9, 3.950861173956932*^9}, 
   3.9508612355797586`*^9, 3.950861379258497*^9, 3.950861531257248*^9, 
   3.950862746633272*^9, 3.9509397683732777`*^9, 3.9509398168582067`*^9, {
   3.950939888704432*^9, 3.950939916088846*^9}, {3.950940452780521*^9, 
   3.950940469934332*^9}, 3.95094053504803*^9, 3.95094058752446*^9, {
   3.950941096177457*^9, 3.950941106311719*^9}, 3.9509412773684673`*^9, {
   3.950941485673641*^9, 3.950941510043124*^9}, 3.950941593704619*^9, 
   3.95094170841322*^9, 3.950941823130101*^9, 3.9509421328047*^9, 
   3.950942207796332*^9, {3.950942280772386*^9, 3.9509422990052223`*^9}, 
   3.950942418843032*^9, 3.9509425548667507`*^9, 3.9509427510754747`*^9, 
   3.950942840192214*^9, 3.9509429985518427`*^9, 3.9509462587090282`*^9, {
   3.9509464754588823`*^9, 3.9509464881062813`*^9}, 3.950947117254169*^9, 
   3.9509472304311457`*^9, 3.950947563115362*^9, 3.95094899393583*^9, {
   3.9564177919701033`*^9, 3.956417815284449*^9}, 3.956417849136148*^9, 
   3.9564179547981358`*^9, {3.956629922348535*^9, 3.956629933700779*^9}, {
   3.956630516358672*^9, 3.956630543888467*^9}, 3.95664603253332*^9, 
   3.956648177936051*^9, 3.956649693791113*^9, 3.959502320508972*^9, 
   3.959506615002265*^9},
 CellLabel->
  "Out[804]=",ExpressionUUID->"1620db6c-c3cd-47da-ae7b-412603aaeb84"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"cmrot", "=", 
   RowBox[{"Interpolation", "[", 
    RowBox[{"cMROTdat", ",", 
     RowBox[{"InterpolationOrder", "\[Rule]", "6"}], ",", 
     RowBox[{"Method", "\[Rule]", "Hermite"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"cmrotnob", "=", 
   RowBox[{"Interpolation", "[", 
    RowBox[{"cMROTnobdat", ",", 
     RowBox[{"InterpolationOrder", "\[Rule]", "4"}], ",", 
     RowBox[{"Method", "\[Rule]", "Hermite"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"{", 
  RowBox[{
   RowBox[{"Plot", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"2", ",", 
       RowBox[{"cmrot", "[", "x", "]"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"x", ",", "5.", ",", "10."}], "}"}], ",", 
     RowBox[{"PlotRange", "\[Rule]", "Full"}]}], "]"}], ",", 
   RowBox[{"Plot", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"2", ",", 
       RowBox[{"cmrotnob", "[", "x", "]"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"x", ",", "1.7", ",", "10."}], "}"}], ",", 
     RowBox[{"PlotRange", "\[Rule]", "Full"}]}], "]"}]}], "}"}]}], "Input",
 CellChangeTimes->{{3.948183341929759*^9, 3.94818337914552*^9}, {
  3.948183728977313*^9, 3.9481837585840473`*^9}, {3.9482646722877827`*^9, 
  3.948264673630641*^9}, {3.948554323215859*^9, 3.948554329342753*^9}, {
  3.948556305028665*^9, 3.948556305195572*^9}, {3.9494846155556498`*^9, 
  3.949484642114786*^9}},
 CellLabel->
  "In[805]:=",ExpressionUUID->"f7df5743-04f1-4217-9279-8a5a9ce9f0db"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   GraphicsBox[{{{}, {}, 
      TagBox[
       {RGBColor[0.368417, 0.506779, 0.709798], AbsoluteThickness[1.6], 
        Opacity[1.], LineBox[CompressedData["
1:eJxTTMoPSmViYGAwAWIQ7cRzk42BQcSBAQIcth31v2VvhOBr1x9bW5+C4Nf5
3kkrvojgfxeee1LPXBTOD59n5Pd6FoKv2PLhiTS7GJwvmBSpKpKD4GfPflXe
cBPBXzsj4M1bF3E4X7QvkUt5JYL//N4sqzOiEnD+ffV6EdtqBH+fiYXA+nsI
PvtcSbmpXpJwftnfpVed1iP4ATuj5qfISCHcZ/mkq70dwf+xQUKh6DWC79lS
evxCuDScf8C/VuL7HgR/Ydna6olaMnB+VuImBt1pCH6kS5L+hF8I/qYmq4L0
dFk433Dn3ii2swj+9M2i6csM5OD8dM5prbvmIPix4Qd9pzHKw/l7GUQ1nuUh
+Kx5tirmtxD8XZkcT9XlFeB8NS82x7xQBH/pspuFEh0IvkTqdOPDOxF8h8DM
f8vfI/jVOwXmfVBUhPOz/c+4FUcg+HmJsUciuxH8lKs3LjnsRfD5yzNeJX5G
8M9OOXvtmaoSwr4HbmeWxiD4y3tXBaVOQvAVtz9e23EEwQ/gMxR69gvBn/Qw
2Hu5rjKcf0IsUTQzHsHfXNn0ImUqgr8xonLCkeMIvkdmm9ujxwj+/crJf/7/
R/ABxG23zw==
         "]]},
       Annotation[#, "Charting`Private`Tag$18538#1"]& ], 
      TagBox[
       {RGBColor[0.880722, 0.611041, 0.142051], AbsoluteThickness[1.6], 
        Opacity[1.], LineBox[CompressedData["
1:eJwV2Hk8VF0YB/CxRCRLURjL3HuVQlKSLTxtUlFIJFIIbSh5bYlCKiGFyJYk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         "]]},
       Annotation[#, "Charting`Private`Tag$18538#2"]& ]}, {}},
    AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
    Axes->{True, True},
    AxesLabel->{None, None},
    AxesOrigin->{5., 1.9880205217721216`},
    DisplayFunction->Identity,
    Frame->{{False, False}, {False, False}},
    FrameLabel->{{None, None}, {None, None}},
    FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
    GridLines->{None, None},
    GridLinesStyle->Directive[
      GrayLevel[0.5, 0.4]],
    ImagePadding->All,
    Method->{
     "DefaultBoundaryStyle" -> Automatic, 
      "DefaultGraphicsInteraction" -> {
       "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
        "Effects" -> {
         "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
          "Droplines" -> {
           "freeformCursorMode" -> True, 
            "placement" -> {"x" -> "All", "y" -> "None"}}}}, 
      "DefaultMeshStyle" -> AbsolutePointSize[6], "ScalingFunctions" -> None, 
      "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
          (Identity[#]& )[
           Part[#, 1]], 
          (Identity[#]& )[
           Part[#, 2]]}& ), "CopiedValueFunction" -> ({
          (Identity[#]& )[
           Part[#, 1]], 
          (Identity[#]& )[
           Part[#, 2]]}& )}},
    PlotRange->{{5., 10.}, {1.9880205217721216`, 2.9940259083792697`}},
    PlotRangeClipping->True,
    PlotRangePadding->{{
       Scaled[0.02], 
       Scaled[0.02]}, {
       Scaled[0.05], 
       Scaled[0.05]}},
    Ticks->{Automatic, Automatic}], ",", 
   GraphicsBox[{{{}, {}, 
      TagBox[
       {RGBColor[0.368417, 0.506779, 0.709798], AbsoluteThickness[1.6], 
        Opacity[1.], LineBox[CompressedData["
1:eJxTTMoPSmViYGAwAWIQLVWwOsHY+Lc9AwQ4mLRv1bvd8AfO95u3/0/Tub9w
/vSdk5l/BTA4wPgeTv95dy1ihPMdL8xlvvWWCc7vN0zbwBXKAufLGaY9clrC
Cuczs0w43c3PDucb3Hkz36SEA86fF9T488kBTjg/aY491zJNbjg/vcV0QV4V
D5y/pTBOcfoRXjg/zGhj5AUtfjh/7om53R02AnD+roffXTd+RPCral9/7Vws
COdHv6jKSPMUgvOf28w38/6L4E9OiD9uvFQYzn+Vu2WzSrQInP/076KpR3lF
4XzGWF2rrC0I/omlPlbimWJw/vq97H+PC4rD+VYRMVs1tiP4BXdcT07MkoDz
j+mfnv9PUBLOP57z9GLxcQQ/R2fmzxmVUnC+0e4Xjw/KS8P5i43Pan6+jOCb
VPsaadTIwPmZrukGvIqycL7nT9GuX5eR+DUJy15XycH5X17Yyz3Vl4fzD6js
jnh0A8Gf/jH9iLu9Apy/5KhNl9JMBN+xMd7w/xsEf/NGH7YH7opwfvlitmsS
CxH8MzV87cFfEPxvpx6kTvJTgvM3MDCqXV6E4O/5/vZB9lcEf17y0pMc/spw
vsD2VZOXL0Lwd13/eyz4IoKf/CPg1///CD4As1TGsw==
         "]]},
       Annotation[#, "Charting`Private`Tag$18587#1"]& ], 
      TagBox[
       {RGBColor[0.880722, 0.611041, 0.142051], AbsoluteThickness[1.6], 
        Opacity[1.], LineBox[CompressedData["
1:eJwU2nk4VU0YAHD7cu3cfVFRIZItpdS8lCWEhERJEpEiCQmVytqqhISiEKHI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         "]]},
       Annotation[#, "Charting`Private`Tag$18587#2"]& ]}, {}},
    AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
    Axes->{True, True},
    AxesLabel->{None, None},
    AxesOrigin->{1.7, 0.720721959584309},
    DisplayFunction->Identity,
    Frame->{{False, False}, {False, False}},
    FrameLabel->{{None, None}, {None, None}},
    FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
    GridLines->{None, None},
    GridLinesStyle->Directive[
      GrayLevel[0.5, 0.4]],
    ImagePadding->All,
    Method->{
     "DefaultBoundaryStyle" -> Automatic, 
      "DefaultGraphicsInteraction" -> {
       "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
        "Effects" -> {
         "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
          "Droplines" -> {
           "freeformCursorMode" -> True, 
            "placement" -> {"x" -> "All", "y" -> "None"}}}}, 
      "DefaultMeshStyle" -> AbsolutePointSize[6], "ScalingFunctions" -> None, 
      "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
          (Identity[#]& )[
           Part[#, 1]], 
          (Identity[#]& )[
           Part[#, 2]]}& ), "CopiedValueFunction" -> ({
          (Identity[#]& )[
           Part[#, 1]], 
          (Identity[#]& )[
           Part[#, 2]]}& )}},
    PlotRange->{{1.7, 10.}, {0.720721959584309, 6.209774089653688}},
    PlotRangeClipping->True,
    PlotRangePadding->{{
       Scaled[0.02], 
       Scaled[0.02]}, {
       Scaled[0.05], 
       Scaled[0.05]}},
    Ticks->{Automatic, Automatic}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.9481833797574377`*^9, 3.948183478396487*^9, {3.948183730769473*^9, 
   3.9481837588789*^9}, 3.948183804136282*^9, 3.948206288520918*^9, 
   3.948207079140689*^9, 3.9482076745089006`*^9, 3.948208585253502*^9, {
   3.9482099407572203`*^9, 3.948209969559037*^9}, 3.948210127211129*^9, 
   3.9482544223499737`*^9, {3.948264666279414*^9, 3.948264674041423*^9}, 
   3.9485542248142633`*^9, {3.948554310137309*^9, 3.948554329735516*^9}, {
   3.948556306032649*^9, 3.948556311852125*^9}, 3.9487811410686626`*^9, 
   3.948784340762101*^9, 3.9487871340038424`*^9, 3.949050480207762*^9, 
   3.9490506759803257`*^9, 3.949050891068007*^9, 3.94905109292714*^9, 
   3.949051147142186*^9, 3.949051240817897*^9, {3.9490512805118017`*^9, 
   3.949051296305661*^9}, 3.9490513400015917`*^9, 3.949052013943556*^9, 
   3.949053621470746*^9, {3.949053831369779*^9, 3.9490538608318853`*^9}, 
   3.949053922944497*^9, 3.949054908153324*^9, 3.949054984602029*^9, 
   3.949122611835349*^9, 3.9491228474256*^9, 3.949122989377337*^9, 
   3.949123302046898*^9, 3.9491238036684923`*^9, 3.949131718097884*^9, 
   3.949131962297535*^9, 3.9491320509597683`*^9, 3.949132426715042*^9, 
   3.94913252870674*^9, {3.9491326266978607`*^9, 3.949132648891938*^9}, 
   3.9491327149488897`*^9, 3.949132771689371*^9, 3.9491328086072073`*^9, 
   3.949132847491802*^9, {3.9491329658578568`*^9, 3.949132982098867*^9}, 
   3.9491330380546207`*^9, 3.949133140619679*^9, 3.949133187464965*^9, {
   3.94913361709838*^9, 3.949133635880046*^9}, 3.949142488933797*^9, 
   3.949143174619685*^9, 3.949143210892809*^9, 3.949143294220009*^9, 
   3.949149502255706*^9, 3.9491497793837147`*^9, 3.949150343726906*^9, 
   3.949150404620367*^9, 3.949150493951049*^9, 3.9491505452504787`*^9, 
   3.9491508596862297`*^9, 3.94915905872851*^9, 3.949159486499694*^9, {
   3.9491602005867033`*^9, 3.949160209938716*^9}, 3.9491602510571833`*^9, 
   3.949160981694231*^9, 3.949161094375955*^9, 3.9491613292735653`*^9, 
   3.949163746994417*^9, 3.9491641636701727`*^9, 3.949164404171156*^9, 
   3.9491647500427237`*^9, 3.949164859052306*^9, 3.949165012742591*^9, 
   3.949376599073237*^9, 3.9493831741082087`*^9, 3.949384268339916*^9, 
   3.949384361637549*^9, {3.949384946618216*^9, 3.94938495697521*^9}, {
   3.949386670997281*^9, 3.9493866789450417`*^9}, 3.949387137867951*^9, 
   3.949387181628854*^9, 3.94939090585388*^9, 3.949391092264574*^9, 
   3.949391240569108*^9, {3.949401008954878*^9, 3.949401037081706*^9}, 
   3.949401130583457*^9, 3.949401161953155*^9, {3.949401238214902*^9, 
   3.949401293632702*^9}, 3.949460314120832*^9, 3.949465022159778*^9, 
   3.949465081746323*^9, {3.9494654877726793`*^9, 3.949465514204698*^9}, 
   3.9494655601347933`*^9, 3.9494655973204*^9, 3.9494656479630117`*^9, 
   3.949468369727888*^9, 3.949468714263566*^9, 3.9494700439444113`*^9, 
   3.9494744713463593`*^9, 3.949474515079125*^9, 3.9494746777817593`*^9, 
   3.9494747516276207`*^9, 3.9494754437645607`*^9, 3.949475761864017*^9, 
   3.949475935249962*^9, {3.949484605893714*^9, 3.949484653490789*^9}, 
   3.949636358277466*^9, 3.949729679665052*^9, 3.9497439337370157`*^9, 
   3.949747394354838*^9, {3.949747429878162*^9, 3.949747468942026*^9}, 
   3.9500876608451557`*^9, 3.950089597162545*^9, 3.9500898244297256`*^9, 
   3.950089949846322*^9, 3.950151851288225*^9, 3.950762951261549*^9, 
   3.9507633692663393`*^9, 3.950764200701748*^9, 3.950764779943152*^9, {
   3.95076614750878*^9, 3.950766169274963*^9}, 3.950766827564507*^9, 
   3.9507669093089437`*^9, 3.95076742339058*^9, 3.95077139469945*^9, 
   3.95085602942985*^9, 3.950859990101905*^9, 3.950860136929036*^9, {
   3.9508609470950613`*^9, 3.950860971612928*^9}, {3.950861012497089*^9, 
   3.9508610278209743`*^9}, {3.9508611369064007`*^9, 3.950861173996873*^9}, 
   3.950861235623063*^9, 3.950861379301877*^9, 3.95086153134037*^9, 
   3.950862746677652*^9, 3.9509397684095697`*^9, 3.950939816895485*^9, {
   3.950939888745996*^9, 3.950939916131187*^9}, {3.9509404528204412`*^9, 
   3.950940469975786*^9}, 3.950940535086906*^9, 3.950940587562799*^9, {
   3.950941096218*^9, 3.950941106355021*^9}, 3.950941277409642*^9, {
   3.950941485715686*^9, 3.9509415100878143`*^9}, 3.950941593747593*^9, 
   3.950941708455476*^9, 3.95094182317665*^9, 3.95094213284871*^9, 
   3.9509422078411913`*^9, {3.950942280821479*^9, 3.950942299050632*^9}, 
   3.950942418905751*^9, 3.950942554914114*^9, 3.95094275112414*^9, 
   3.95094284132318*^9, 3.950942998594944*^9, 3.95094625874949*^9, {
   3.9509464755004807`*^9, 3.950946488146077*^9}, 3.950947117364895*^9, 
   3.9509472306677027`*^9, 3.9509475631578007`*^9, 3.950948993978985*^9, {
   3.9564177920133057`*^9, 3.956417815323995*^9}, 3.956417849175655*^9, 
   3.956417954841363*^9, {3.956629922394083*^9, 3.9566299337437696`*^9}, {
   3.95663051640652*^9, 3.9566305439266768`*^9}, 3.956646032576804*^9, 
   3.9566481779838333`*^9, 3.956649693840838*^9, 3.959502320547414*^9, 
   3.959506615043253*^9},
 CellLabel->
  "Out[807]=",ExpressionUUID->"8315c5d7-6ef0-4ff9-aafb-b73e27eb90b8"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["\<\
Interpolating leading - order relativistic and QED corrections\
\>", "Subsubsection",
 CellChangeTimes->{{3.945764948064302*^9, 3.945764970057968*^9}, 
   3.945765304330319*^9},ExpressionUUID->"2f135e45-7d3b-4ca8-99ba-\
a9978f9037eb"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"brelcorr", "=", 
   RowBox[{"Interpolation", "[", 
    RowBox[{"bRELdat", ",", 
     RowBox[{"InterpolationOrder", "\[Rule]", "6"}], ",", 
     RowBox[{"Method", "\[Rule]", "Hermite"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"crelcorr", "=", 
   RowBox[{"Interpolation", "[", 
    RowBox[{"cRELdat", ",", 
     RowBox[{"InterpolationOrder", "\[Rule]", "6"}], ",", 
     RowBox[{"Method", "\[Rule]", "Hermite"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"Plot", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"brelcorr", "[", "x", "]"}], "*", "ehcm"}], ",", 
     RowBox[{
      RowBox[{"crelcorr", "[", "x", "]"}], "*", "ehcm"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"x", ",", "1", ",", "10."}], "}"}], ",", 
   RowBox[{"PlotLegends", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"\"\<b rel\>\"", ",", "\"\<c rel\>\""}], "}"}]}]}], 
  "]"}], "\[IndentingNewLine]"}], "Input",
 CellChangeTimes->{{3.945765305199891*^9, 3.945765358730504*^9}, {
  3.94576544915522*^9, 3.9457655601704273`*^9}, {3.9458317487163363`*^9, 
  3.945831749611144*^9}, {3.945835228436718*^9, 3.945835230187686*^9}, {
  3.9458465665151367`*^9, 3.945846595692028*^9}, {3.948554341223238*^9, 
  3.9485543416067047`*^9}},
 CellLabel->
  "In[808]:=",ExpressionUUID->"f12b6089-d198-4795-b943-b1553ae54f69"],

Cell[BoxData[
 TemplateBox[{
   GraphicsBox[{{{{}, {}, 
       TagBox[{
         Directive[
          Opacity[1.], 
          RGBColor[0.368417, 0.506779, 0.709798], 
          AbsoluteThickness[1.6]], 
         LineBox[CompressedData["
1:eJwd2Xc8Ve8fAHCukb33vKNBadhR3A9yUSJ7hEQkRERFS0hCRjJSJEQJCVEK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          "]]}, 
        Annotation[#, "Charting`Private`Tag$18636#1"]& ], 
       TagBox[{
         Directive[
          Opacity[1.], 
          RGBColor[0.880722, 0.611041, 0.142051], 
          AbsoluteThickness[1.6]], 
         LineBox[CompressedData["
1:eJwd13c81d//AHCuUfa67pASNxGVlVDpvip5XzMkIdEgJCofo6GMUnY2yd5Z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          "]]}, 
        Annotation[#, "Charting`Private`Tag$18636#2"]& ]}}, {}}, {
    DisplayFunction -> Identity, Ticks -> {Automatic, Automatic}, 
     AxesOrigin -> {1., -44.2473200160428}, 
     FrameTicks -> {{Automatic, Automatic}, {Automatic, Automatic}}, 
     GridLines -> {None, None}, DisplayFunction -> Identity, 
     PlotRangePadding -> {{
        Scaled[0.02], 
        Scaled[0.02]}, {
        Scaled[0.05], 
        Scaled[0.05]}}, PlotRangeClipping -> True, ImagePadding -> All, 
     DisplayFunction -> Identity, AspectRatio -> 
     NCache[GoldenRatio^(-1), 0.6180339887498948], Axes -> {True, True}, 
     AxesLabel -> {None, None}, AxesOrigin -> {1., -51.44492964360841}, 
     DisplayFunction :> Identity, Frame -> {{False, False}, {False, False}}, 
     FrameLabel -> {{None, None}, {None, None}}, 
     FrameTicks -> {{Automatic, Automatic}, {Automatic, Automatic}}, 
     GridLines -> {None, None}, GridLinesStyle -> Directive[
       GrayLevel[0.5, 0.4]], 
     Method -> {
      "DefaultBoundaryStyle" -> Automatic, 
       "DefaultGraphicsInteraction" -> {
        "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
         "Effects" -> {
          "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
           "Droplines" -> {
            "freeformCursorMode" -> True, 
             "placement" -> {"x" -> "All", "y" -> "None"}}}}, 
       "DefaultMeshStyle" -> AbsolutePointSize[6], "ScalingFunctions" -> None,
        "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
           (Identity[#]& )[
            Part[#, 1]], 
           (Identity[#]& )[
            Part[#, 2]]}& ), "CopiedValueFunction" -> ({
           (Identity[#]& )[
            Part[#, 1]], 
           (Identity[#]& )[
            Part[#, 2]]}& )}}, 
     PlotRange -> {{1, 10.}, {-51.44492964360841, -44.62614157538835}}, 
     PlotRangeClipping -> True, PlotRangePadding -> {{
        Scaled[0.02], 
        Scaled[0.02]}, {
        Scaled[0.02], 
        Scaled[0.02]}}, Ticks -> {Automatic, Automatic}}], 
   FormBox[
    FormBox[
     TemplateBox[{"\"b rel\"", "\"c rel\""}, "LineLegend", 
      DisplayFunction -> (FormBox[
        StyleBox[
         StyleBox[
          PaneBox[
           TagBox[
            GridBox[{{
               TagBox[
                GridBox[{{
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    RGBColor[0.368417, 0.506779, 0.709798], 
                    AbsoluteThickness[1.6]], {
                    LineBox[{{0, 10}, {20, 10}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    RGBColor[0.368417, 0.506779, 0.709798], 
                    AbsoluteThickness[1.6]], {}}}, AspectRatio -> Full, 
                    ImageSize -> {20, 10}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.1] -> Baseline)], #}, {
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    RGBColor[0.880722, 0.611041, 0.142051], 
                    AbsoluteThickness[1.6]], {
                    LineBox[{{0, 10}, {20, 10}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    RGBColor[0.880722, 0.611041, 0.142051], 
                    AbsoluteThickness[1.6]], {}}}, AspectRatio -> Full, 
                    ImageSize -> {20, 10}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.1] -> Baseline)], #2}}, 
                 GridBoxAlignment -> {
                  "Columns" -> {Center, Left}, "Rows" -> {{Baseline}}}, 
                 AutoDelete -> False, 
                 GridBoxDividers -> {
                  "Columns" -> {{False}}, "Rows" -> {{False}}}, 
                 GridBoxItemSize -> {"Columns" -> {{All}}, "Rows" -> {{All}}},
                  GridBoxSpacings -> {
                  "Columns" -> {{0.5}}, "Rows" -> {{0.8}}}], "Grid"]}}, 
             GridBoxAlignment -> {"Columns" -> {{Left}}, "Rows" -> {{Top}}}, 
             AutoDelete -> False, 
             GridBoxItemSize -> {
              "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
             GridBoxSpacings -> {"Columns" -> {{1}}, "Rows" -> {{0}}}], 
            "Grid"], Alignment -> Left, AppearanceElements -> None, 
           ImageMargins -> {{5, 5}, {5, 5}}, ImageSizeAction -> 
           "ResizeToFit"], LineIndent -> 0, StripOnInput -> False], {
         FontFamily -> "Arial"}, Background -> Automatic, StripOnInput -> 
         False], TraditionalForm]& ), 
      InterpretationFunction :> (RowBox[{"LineLegend", "[", 
         RowBox[{
           RowBox[{"{", 
             RowBox[{
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"Opacity", "[", "1.`", "]"}], ",", 
                   InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    RGBColor[0.368417, 0.506779, 0.709798], 
                    RectangleBox[{0, -1}, {2, 1}]}}, DefaultBaseStyle -> 
                    "ColorSwatchGraphics", AspectRatio -> 1, Frame -> True, 
                    FrameStyle -> 
                    RGBColor[
                    0.24561133333333335`, 0.3378526666666667, 
                    0.4731986666666667], FrameTicks -> None, PlotRangePadding -> 
                    None, ImageSize -> 
                    Dynamic[{
                    Automatic, 
                    1.35 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])}]], 
                    StyleBox[
                    RowBox[{"RGBColor", "[", 
                    RowBox[{"0.368417`", ",", "0.506779`", ",", "0.709798`"}],
                     "]"}], NumberMarks -> False]], Appearance -> None, 
                    BaseStyle -> {}, BaselinePosition -> Baseline, 
                    DefaultBaseStyle -> {}, ButtonFunction :> 
                    With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    RGBColor[0.368417, 0.506779, 0.709798]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["RGBColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    RGBColor[0.368417, 0.506779, 0.709798], Editable -> False,
                     Selectable -> False], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}]}], "]"}], 
               ",", 
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"Opacity", "[", "1.`", "]"}], ",", 
                   InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    RGBColor[0.880722, 0.611041, 0.142051], 
                    RectangleBox[{0, -1}, {2, 1}]}}, DefaultBaseStyle -> 
                    "ColorSwatchGraphics", AspectRatio -> 1, Frame -> True, 
                    FrameStyle -> 
                    RGBColor[
                    0.587148, 0.40736066666666665`, 0.09470066666666668], 
                    FrameTicks -> None, PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{
                    Automatic, 
                    1.35 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])}]], 
                    StyleBox[
                    RowBox[{"RGBColor", "[", 
                    RowBox[{"0.880722`", ",", "0.611041`", ",", "0.142051`"}],
                     "]"}], NumberMarks -> False]], Appearance -> None, 
                    BaseStyle -> {}, BaselinePosition -> Baseline, 
                    DefaultBaseStyle -> {}, ButtonFunction :> 
                    With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    RGBColor[0.880722, 0.611041, 0.142051]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["RGBColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    RGBColor[0.880722, 0.611041, 0.142051], Editable -> False,
                     Selectable -> False], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}]}], "]"}]}],
              "}"}], ",", 
           RowBox[{"{", 
             RowBox[{#, ",", #2}], "}"}], ",", 
           RowBox[{"LegendMarkers", "\[Rule]", "None"}], ",", 
           RowBox[{"LabelStyle", "\[Rule]", 
             RowBox[{"{", "}"}]}], ",", 
           RowBox[{"LegendLayout", "\[Rule]", "\"Column\""}]}], "]"}]& ), 
      Editable -> True], TraditionalForm], TraditionalForm]},
  "Legended",
  DisplayFunction->(GridBox[{{
      TagBox[
       ItemBox[
        PaneBox[
         TagBox[#, "SkipImageSizeLevel"], Alignment -> {Center, Baseline}, 
         BaselinePosition -> Baseline], DefaultBaseStyle -> "Labeled"], 
       "SkipImageSizeLevel"], 
      ItemBox[#2, DefaultBaseStyle -> "LabeledLabel"]}}, 
    GridBoxAlignment -> {"Columns" -> {{Center}}, "Rows" -> {{Center}}}, 
    AutoDelete -> False, GridBoxItemSize -> Automatic, 
    BaselinePosition -> {1, 1}]& ),
  Editable->True,
  InterpretationFunction->(RowBox[{"Legended", "[", 
     RowBox[{#, ",", 
       RowBox[{"Placed", "[", 
         RowBox[{#2, ",", "After"}], "]"}]}], "]"}]& )]], "Output",
 CellChangeTimes->{{3.9457654644620657`*^9, 3.9457655090120287`*^9}, {
   3.945765543125492*^9, 3.9457655610842524`*^9}, 3.945766387654242*^9, 
   3.945831610195299*^9, 3.9458317499743834`*^9, {3.9458352239149933`*^9, 
   3.9458352305796967`*^9}, 3.945840073699169*^9, 3.945841233421987*^9, {
   3.945846573195017*^9, 3.9458465960509977`*^9}, 3.945846857868629*^9, 
   3.945848666356892*^9, 3.9458487114430017`*^9, 3.945968944667798*^9, 
   3.945969715214539*^9, 3.94597036063888*^9, 3.9459713435885487`*^9, {
   3.945972401875079*^9, 3.945972425321392*^9}, 3.946113920558074*^9, 
   3.94611400823067*^9, 3.946116977509122*^9, 3.9471406850338984`*^9, 
   3.9475721917236347`*^9, 3.948183804176958*^9, 3.948183906857751*^9, 
   3.948206291241537*^9, 3.948207079183573*^9, 3.948207674553227*^9, 
   3.948208586750292*^9, 3.948209940796883*^9, 3.948209971584364*^9, 
   3.948210128602294*^9, 3.9482544240795593`*^9, 3.948264694973629*^9, {
   3.948554318041273*^9, 3.948554342025823*^9}, 3.9485563118895607`*^9, 
   3.948781143044715*^9, 3.948784340805728*^9, 3.948787135367302*^9, 
   3.949050480253652*^9, 3.9490506776903477`*^9, 3.949050891111741*^9, 
   3.949051092972765*^9, 3.949051147185185*^9, 3.949051240871689*^9, {
   3.9490512805601*^9, 3.949051296354282*^9}, 3.949051340049034*^9, 
   3.949052013991647*^9, 3.949053621519436*^9, {3.949053831418169*^9, 
   3.94905386087954*^9}, 3.949053922991943*^9, 3.949054908202243*^9, 
   3.949054984651*^9, 3.949122613720254*^9, 3.949122848698722*^9, 
   3.949122989426947*^9, 3.949123303787025*^9, 3.949123803719841*^9, 
   3.9491317192209997`*^9, 3.949131962351097*^9, 3.949132051011262*^9, 
   3.949132426766447*^9, 3.9491325287590437`*^9, {3.949132626748575*^9, 
   3.949132648943803*^9}, 3.94913271499867*^9, 3.949132771741105*^9, 
   3.949132808656808*^9, 3.949132847543519*^9, {3.949132965912003*^9, 
   3.9491329821490192`*^9}, 3.949133038105256*^9, 3.9491331406719627`*^9, 
   3.9491331875182037`*^9, {3.94913361715055*^9, 3.949133635932016*^9}, 
   3.949142491450563*^9, 3.949143174668138*^9, 3.9491432109544888`*^9, 
   3.949143294266223*^9, 3.9491495023003387`*^9, 3.949149779435556*^9, 
   3.9491503437702312`*^9, 3.949150404665913*^9, 3.9491504939956636`*^9, 
   3.949150545295932*^9, 3.94915085973698*^9, 3.949159058775345*^9, 
   3.949159487975473*^9, {3.949160200631187*^9, 3.949160209980524*^9}, 
   3.949160251101124*^9, 3.949160983405138*^9, 3.949161094422333*^9, 
   3.94916132931833*^9, 3.9491637488149967`*^9, 3.94916416371513*^9, 
   3.949164404216241*^9, 3.949164750086562*^9, 3.949164859097445*^9, 
   3.949165012789748*^9, 3.949376599117998*^9, 3.949383175944725*^9, 
   3.949384270161326*^9, 3.949384361690754*^9, {3.949384946666073*^9, 
   3.949384957027254*^9}, {3.949386671050592*^9, 3.949386678998666*^9}, 
   3.949387137922991*^9, 3.949387181681745*^9, 3.94939090590632*^9, 
   3.9493910923174562`*^9, 3.949391240621456*^9, {3.949401009004839*^9, 
   3.9494010371348867`*^9}, 3.949401130633998*^9, 3.9494011620009212`*^9, {
   3.949401238265867*^9, 3.94940129368148*^9}, 3.9494603176180563`*^9, 
   3.949465022206583*^9, 3.949465083136085*^9, {3.949465487820293*^9, 
   3.9494655142540083`*^9}, 3.949465560184461*^9, 3.9494655973809423`*^9, 
   3.949465648015664*^9, 3.949468369778203*^9, 3.9494687143138027`*^9, 
   3.949470045244843*^9, 3.949474471393602*^9, 3.949474515126631*^9, 
   3.9494746778290453`*^9, 3.949474751681654*^9, 3.9494754438148003`*^9, 
   3.949475761912984*^9, 3.94947593529871*^9, {3.9494846451663427`*^9, 
   3.949484653539777*^9}, 3.949636358326866*^9, 3.9497296809768763`*^9, 
   3.949743933789178*^9, 3.949747394407359*^9, {3.949747429932889*^9, 
   3.949747468994128*^9}, 3.950087660895866*^9, 3.950089597241187*^9, 
   3.950089824476386*^9, 3.9500899498918858`*^9, 3.950151851338746*^9, 
   3.9507629513114147`*^9, 3.950763369363542*^9, 3.950764200787579*^9, 
   3.9507647799900417`*^9, {3.950766147557963*^9, 3.950766169323874*^9}, 
   3.950766827614975*^9, 3.950766909357119*^9, 3.950767423438128*^9, 
   3.950771394748168*^9, 3.950856029477097*^9, 3.95085999024327*^9, 
   3.95086013697679*^9, {3.95086094714198*^9, 3.95086097165959*^9}, {
   3.9508610125453463`*^9, 3.950861027871676*^9}, {3.95086113695509*^9, 
   3.950861174043078*^9}, 3.9508612356722527`*^9, 3.950861379351838*^9, 
   3.950861531434389*^9, 3.9508627467287197`*^9, 3.950939768453088*^9, 
   3.950939816941824*^9, {3.950939888795738*^9, 3.950939916179837*^9}, {
   3.950940452868175*^9, 3.9509404700246763`*^9}, 3.950940535131818*^9, 
   3.950940587609253*^9, {3.95094109626556*^9, 3.950941106403502*^9}, 
   3.9509412774569683`*^9, {3.95094148576492*^9, 3.950941510139298*^9}, 
   3.9509415937955103`*^9, 3.950941708503558*^9, 3.950941823229992*^9, 
   3.9509421328997993`*^9, 3.950942207893031*^9, {3.950942280877253*^9, 
   3.950942299101544*^9}, 3.950942418988758*^9, 3.9509425549679728`*^9, 
   3.950942751176167*^9, 3.9509428430224247`*^9, 3.950942998645605*^9, 
   3.9509462587964487`*^9, {3.950946475548436*^9, 3.9509464881930103`*^9}, 
   3.950947117500922*^9, 3.950947230829545*^9, 3.95094756320789*^9, 
   3.9509489940289383`*^9, {3.9564177921515703`*^9, 3.956417815370489*^9}, 
   3.9564178492227583`*^9, 3.956417954892394*^9, {3.95662992245301*^9, 
   3.956629933792048*^9}, {3.956630516463523*^9, 3.956630543971279*^9}, 
   3.956646032628339*^9, 3.956648178039723*^9, 3.9566496938958597`*^9, 
   3.95950232058672*^9, 3.9595066150877132`*^9},
 CellLabel->
  "Out[810]=",ExpressionUUID->"4031a5c6-45ff-41cd-adaf-08e5ca482219"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"nrBL", "=", 
   RowBox[{"Interpolation", "[", 
    RowBox[{"BLdat", ",", 
     RowBox[{"InterpolationOrder", "\[Rule]", "4"}], ",", " ", 
     RowBox[{"Method", "\[Rule]", "Hermite"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"bZdiA", "=", 
   RowBox[{"Interpolation", "[", 
    RowBox[{"bZD1dat", ",", 
     RowBox[{"InterpolationOrder", "\[Rule]", "4"}], ",", " ", 
     RowBox[{"Method", "\[Rule]", "Hermite"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"bdij", "=", 
   RowBox[{"Interpolation", "[", 
    RowBox[{"bD2dat", ",", 
     RowBox[{"InterpolationOrder", "\[Rule]", "4"}], ",", " ", 
     RowBox[{"Method", "\[Rule]", "Hermite"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"cZdiA", "=", 
   RowBox[{"Interpolation", "[", 
    RowBox[{"cZD1dat", ",", 
     RowBox[{"InterpolationOrder", "\[Rule]", "4"}], ",", " ", 
     RowBox[{"Method", "\[Rule]", "Hermite"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"cdij", "=", 
   RowBox[{"Interpolation", "[", 
    RowBox[{"cD2dat", ",", 
     RowBox[{"InterpolationOrder", "\[Rule]", "4"}], ",", " ", 
     RowBox[{"Method", "\[Rule]", "Hermite"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"cAS", "=", 
    RowBox[{"Interpolation", "[", 
     RowBox[{"cASdat", ",", 
      RowBox[{"InterpolationOrder", "\[Rule]", "4"}], ",", " ", 
      RowBox[{"Method", "\[Rule]", "Hermite"}]}], "]"}]}], ";"}], 
  "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
     RowBox[{"lqedcorr", "[", "x_", "]"}], "=", 
     RowBox[{
      RowBox[{"+", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"4", "/", "3"}], "*", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "2"}], "*", 
             RowBox[{"Log", "[", "alpha", "]"}]}], "-", 
            RowBox[{"nrBL", "[", "x", "]"}], "+", 
            RowBox[{"19", "/", "30"}]}], ")"}], "*", 
          RowBox[{"ZdiA", "[", "x", "]"}]}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"164.", "/", "15."}], "+", 
            RowBox[{
             RowBox[{"14.", "/", "3."}], "*", 
             RowBox[{"Log", "[", "alpha", "]"}]}]}], ")"}], "*", 
          RowBox[{"dij", "[", "x", "]"}]}], "-", 
         RowBox[{
          RowBox[{"7.", "/", 
           RowBox[{"(", 
            RowBox[{"6.", "*", "Pi"}], ")"}]}], "*", 
          RowBox[{"as", "[", "x", "]"}]}]}], ")"}]}], "*", 
      RowBox[{"alpha", "^", "3"}]}]}], ";"}], "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
     RowBox[{"no", " ", 
      RowBox[{
       RowBox[{"AS", "!!"}], "!"}], " ", "same", " ", "ion"}], "-", 
     RowBox[{"core", " ", "Bl", " ", "used", " ", "for", " ", "both"}]}], 
    "..."}], " ", "*)"}], " ", 
  RowBox[{
   RowBox[{
    RowBox[{"blqedcorr", "[", "x_", "]"}], "=", 
    RowBox[{
     RowBox[{"+", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"4", "/", "3"}], "*", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "2"}], "*", 
            RowBox[{"Log", "[", "alpha", "]"}]}], "-", 
           RowBox[{"nrBL", "[", "x", "]"}], "+", 
           RowBox[{"19", "/", "30"}]}], ")"}], "*", 
         RowBox[{"bZdiA", "[", "x", "]"}]}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"164.", "/", "15."}], "+", 
           RowBox[{
            RowBox[{"14.", "/", "3."}], "*", 
            RowBox[{"Log", "[", "alpha", "]"}]}]}], ")"}], "*", 
         RowBox[{"bdij", "[", "x", "]"}]}], "-", 
        RowBox[{
         RowBox[{"7.", "/", 
          RowBox[{"(", 
           RowBox[{"6.", "*", "Pi"}], ")"}]}], "*", "0."}]}], ")"}]}], "*", 
     RowBox[{"alpha", "^", "3"}]}]}], ";"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"clqedcorr", "[", "x_", "]"}], "=", 
   RowBox[{
    RowBox[{"+", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"4", "/", "3"}], "*", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "2"}], "*", 
           RowBox[{"Log", "[", "alpha", "]"}]}], "-", 
          RowBox[{"nrBL", "[", "x", "]"}], "+", 
          RowBox[{"19", "/", "30"}]}], ")"}], "*", 
        RowBox[{"cZdiA", "[", "x", "]"}]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"164.", "/", "15."}], "+", 
          RowBox[{
           RowBox[{"14.", "/", "3."}], "*", 
           RowBox[{"Log", "[", "alpha", "]"}]}]}], ")"}], "*", 
        RowBox[{"cdij", "[", "x", "]"}]}], "-", 
       RowBox[{
        RowBox[{"7.", "/", 
         RowBox[{"(", 
          RowBox[{"6.", "*", "Pi"}], ")"}]}], "*", "0."}]}], ")"}]}], "*", 
    RowBox[{"alpha", "^", "3"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"Plot", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"blqedcorr", "[", "x", "]"}], "*", "ehcm"}], ",", 
     RowBox[{
      RowBox[{"clqedcorr", "[", "x", "]"}], "*", "ehcm"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"x", ",", "1", ",", "10"}], "}"}], ",", 
   RowBox[{"PlotLegends", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"\"\<b lqed\>\"", ",", "\"\<c lqed\>\""}], "}"}]}]}], 
  "]"}], "\[IndentingNewLine]"}], "Input",
 CellChangeTimes->{{3.945765598921599*^9, 3.945765644682506*^9}, {
  3.945765701259368*^9, 3.945765711363831*^9}, {3.945846579789328*^9, 
  3.9458465903895903`*^9}, {3.94855435770397*^9, 3.948554357855229*^9}, {
  3.9566472899598303`*^9, 3.956647299391553*^9}},
 CellLabel->
  "In[811]:=",ExpressionUUID->"f8eb4d9d-2c61-44d7-b2e3-f05ead011a56"],

Cell[BoxData[
 TemplateBox[{
   GraphicsBox[{{{{}, {}, 
       TagBox[{
         Directive[
          Opacity[1.], 
          RGBColor[0.368417, 0.506779, 0.709798], 
          AbsoluteThickness[1.6]], 
         LineBox[CompressedData["
1:eJwd13k4lN8XAPCxztj3bWzzmogSkrKEOSGRtAgRyleJVLK1iRZrSaisWUOJ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          "]]}, 
        Annotation[#, "Charting`Private`Tag$18718#1"]& ], 
       TagBox[{
         Directive[
          Opacity[1.], 
          RGBColor[0.880722, 0.611041, 0.142051], 
          AbsoluteThickness[1.6]], 
         LineBox[CompressedData["
1:eJwd13k8lM8fAPBl7bpZ9nKVXRsRUu57P0QkdFDJEcmVipIjvshdOXIk5Cjl
iJyhSEWJUjqkKCWRKEeuiHL95vn9ta/3a57n2ZnPzHzmM0xX373unDgcbpAD
h8N+1XW9Sj5tWGLH8ikPPHrMhEJBotrVi0tsLo/6g651TAjXaie9yF5iX9H1
iRypYYLd4fjJ+eIl9qSl6bHjt5kgcEfollXzEru9d0tkWCUT/B3pzJWpJXan
wu+suhImmJTJCzvuWWYHCt1JDchjwpD5znFxygq7kKy+We88Ex74CT43Zayw
CRlpqfNxTMjIfVN8SmmFzX0i5vLtWCZYTNu4PjdZYU9zT4dsjmZCTaZj75mA
FXbAv1NX9cKZEDVy4tmHnhX2/j/ah274M0EmJqXg8pVVdrHtQ6VsVyb8GNVI
nSlcZRdw3BvLOsyE8l2fw62qV9klfdXzWS5M0JCUsyc8W2VDH20q9xATzGvu
kwLmVtmaWg4H6uyZcGJgJMx21xr7A2lWl2HDBMer68svcOIgIEHxwIgJEwz3
zNzQ4sGBAfEvryAyg6v1yrAgDtzkIybVtzFh+OjRc0biOJjc57bjvBETfDTq
XP+q4AD3cL2KgSETIl/uED/qhIP7y5Or/VpMKP7nH2fegNwx3bWsyISQ5hGt
k004eN9kzKODbBVjN5rZioM/muMxgZuYMCeob/mjEwdBXia75+WZYMzEi8aN
4sCGR1aEU44J/WapeU8kOOC04XeLAwwUPwH8rnEGB+xRWQm8Kc2E2Lf+OPJG
DogVz+1dXM8EJQe7I65qHDCTaW14bR36fx9pBQ5LDqgZlvb6J8EE2uWKOsMw
DsgQ5HEZpTJh7KC0h0c0B0zr/gqxRH64PpV+8QIH8HqaPqimMMGtxD/ky2UO
WP/HsTKUjP7/vh6EVnLAxkfKGjIiTLD+9rzj3lcOeMhnOH1DAPVHZeSbujEn
GC5s8vTnYsJiw8cPbHNOEDOLKlnGM8HbuOOlhTUneO23/hmLbL2v+q6LPSdY
xXY553Ci/v0XEp/oxwk59o9oXTgUz6dCqt9vcIJcu87wiRUGiO3m2DhVwgkG
j2/eJCDH9/6W/FfJCbKOHA5XlxngM/GRQLrPCT1HFVO7lhigJVrQq/eOE3it
6Ru2/2NAu5NW5CU8Hrru1KscXGCA7g+FwKu8eIitdri29ocB5SeljpUK44FD
Q/R3MXJKNMe+Zkk8zEambVucZ8DB0g75cTU8FEvhThfNMWBszrnT2A0P4X0J
hxRmGeAYvrfNyhsP/7o5a77MMOA1t2mj3Uk8dITKf0lDrpHYVOgTigfZjjP1
a9MM+A/mgrLT8bB8WtJzaIoBAonnpWdb8fC2wpav6xcD/GuPS11+gYcNzLvl
mcifP+0W1+7Ew1FqLO4Q8i0FcXL4Z/T/POTGiQkGmD8rJfLN4oFecclNFDma
s+MXU5oL+BdzKeFjqL8KVWOtG7igZdfaOWvkvXsu/fDcxAVhuEsF0siMfIfB
Cg0u6MjneftklAFNBhPvdSy5YG151zwZ+d8ZwQd7grlgA6h87/rBANf8mYa5
cC5g4WozKpCfP+u+kxnDBRRjv5/nkbNoV6u+JHPBK/cTnkbImnWbC44Wc8HT
B1+f3BthwNXPovkC5Vyg/7jd5QoyAb+QW3WbC0peR2UFI7/f05wx/4ALUpo1
evSQ/aZ2xUe+4wLNdL7/ng0z4BNN/dyGXi4gv/7TX4ZsZCgW86yfC46c2dWb
gkxKGggTHOOC9FFKsiNy5aZTp67gCLDxSObUv+8MoO3d56NPJMDHvRcXhpDD
gnWOfeUnwFmx5NRXyJbtHO6ydAK01oUG30AedU+zu62MfLuC1wbZ+BqV9FqN
gOJnysdGzv6Y9WxMhwAPh1erFbH3d17T3LCdAOyg7VNE5MIYmUmwJIB10qnY
+SEGrDwsKnLaS4B9ls7N35Ert5RTMg8RYNGzUbINmeit8rLWjQAmfS36d5Gd
C2qiO70JMCLfunoTmUS7N8sbRIAbO767JiF77dK/JRdGgD1DOfhI5Mfnmw9v
iyZA6ECYcQCy31JbZ2gyATKdpzKdkV+o7zh/5TIBiPuoFfuQWT4v2XdzCNA/
neJkiRx6c9dC13UCRAWWlWxDfj/QVTl1kwDqHjVJesjKEvs9BCoJwPtoil8d
Oc6md51CHQFqNStklJH7Ex27TRsJEKei/lYOWevp10TXRwQ43vKKxkROWXM1
OfuUANP3WmYlkX9qjyzlvCSA0SUHNzqykd/R2oYuAsiFD3iTkbPLJry7PxKA
z+kKgYQ8+91XZrafAH9bX6kJIu9c/7tXaJgAV1da5/iQCw8EpiqOE2A7x1Mz
XuTllL/m5jMEGAilK/Eg274IxbkvEGDtzVo+N3IFHtcQuUKAPoG2IsxEg2jf
q3giHOyo1MGePxRI3HiflwhCLRyO2Pfqqy70fxAmgucjDgF+bD5GBTLmqESw
yvhtjvXHSybFSkSKCA7tkqJYfx87kAmbZYjwPbnJAxuPxOWMBxbyRBj/JL0d
G6/fa3F/z81EULWMrsLi0cGdpxijTgQlPaUbDOQNRoyhfF0i8NU5rcPiGRpS
kP0QiFAdZM9QQu6uldv7aTsR2pbcbqli8yGn/Jhsg/pXULbbCJsP5+ozWw4S
4afOsWM7sPm4orbFypkIjYFsvr1Y/Pl1r8UdI0LWTbNONyz+pg/3F5wiwvvl
7/M+WPzDQehREBFGbGpzg7F4z2wP+xtNhAiHWe8ULN6bXqjT4omQp/EzJReL
9xGrCdUUItx1E9coxdZ3j43D8VwimJKV559g8XrgovO1jgje3/oM17D4Xupe
vNRIhOkWd2UhtF/KvS0azB+h9/XLYtYhm4ura9V0ECFuZMDbADkikFsj9htq
l6niiUJ+bRU6p/OTCDW/BJTSkaVkZ2onfxGhrrSzphi54d0nVbu/RFgW6fvx
EnlqS+UWRRI3rL01+rIO5Qd9Htb0Vyo32JsJ8aohx3/NrEqX5IZ71OE0c2S5
i5GbV+W4gZvM1eSPfGjcVumtATdsqb7n+Bb5ddHSxqBj3BDRXbglB+UrqbCT
PxRPccNAA8+vO8jetsPFA4HcYD32e7kTmYh/I2sRxQ3XXtyi8KD8aOhyg7Xu
CjecsAkmhSBXSuyQfvKUG+DAm+LjPxmQlJxBE5bhgdMyl9biUL4OUUwUv7mR
B8jfvtFvIXs8i5RiK/NAfOlZ71fIsHZcxlebB/69m7lPGUf7xWfb5jfWPODk
83u5CHm/9bRp8n88ICf4wrULnRcMQYsA4W4eaBpW4rRG51FN/Mo74fO8QDk3
6V6Gzjsmp4LOWQF++LAQVv8Vnc9zVlWr8qL80GBlYi3AwYT2KxqtXXR+EHGk
vddG9tlqvEuOxQ+RU1FlqciNLg7ur3T4YXOTaoQxOu/3NielSnryQ8KxkZB8
VA/EhM6O1j/mB4mIpOadRCaM/LmfPR0oABcrbvnb8DPhlu2gBCVMAJpuUAXD
kH1qiDla0QJQm74+qhh54cSenPBkARAxL+b4i8wzPJIjUCIANX9wtrmoPtn0
TiRPvlcAbtWpq/cJoverPK+56AnCNAzEAokJqoJJ0jFGgqAxKZTmjvzHu+ba
TTNBqOn2Do5HPiu3cm3SRhCCW+70vkNOyUvLDz0uCPe2CQ+6oXqoJuHh9aw8
Qdi+KEmKEGXCvCe5sHNNEILaI3fkoHrKLv6e5weCEOiu3699H7mx3Fmxn18I
bqXtJHxGjpgpqxmnC4HZ32odCVSPCfxn8pi4RQj++PUJZiLLXAzo13cRgoWP
QafiaUzYXfdBrPSREBywz66xE2NCbU9YX9VTIei1fnreH5n2l5V/96UQcLW8
Z6cg9xmc3Nj6EbV3/7fnGbLnMx7Nr9NC4NpTgVcXR/eFTzo2VKYw/FVyaeRG
9WI5LjcpMlIYXuUXKV2RZALXY7WDjHPC8H6co7YK2TGyY0NzojD8mDNnPkUW
5Fy6v5wpDEacs3dmkX3w9mNBlcIA+IkWCykmqBDFzHw+C8P0q8aQP8i9BIuI
CgkSGOdt+quP6lfiCHUkdB0JOBVO3NyNrPp0cKclgwSqtR7ghhwfF0wflyWB
7dhH1QRkXe7SSvmtJDiqoSj1ETmbh+dLgRkJ8B/zyD6oPnbkf6qT7U8C7m3F
igmofo70HwwtDiKB2fWpV3nIxV+Wm2tCSPDExtC+GnmqSm17RwQJet7u3NqN
HGV7fe9yIgm2hzz9vI7JhJt5occOFZFgs7SLZhnyrIpankwPCXL2+VTelWEC
/Yr1wOZeEriqdjc/Rdbn9Gbp9ZHg4OCmph7k2Pf5pTbfSDBqNx/5B1ksWOhu
zCQJKj6byWuwmGDQMvp6hCgC69LjOaqQz9vm48q0RODhnEnQ5Q1MKEmsM4vW
FQGN9jLXG8jPWtsvOhiIAHlbBbsKmagxIyWwTQTsjzS9bkeOphrrnLAWgRTD
NuMl5PCeoVMq7iLAHWub7CSL7nt2G4dq00TgQ7ivpBi6b6Sn6G1KvIy+/yFt
Hwu5tn3XKbcsETANXY7ajDyrfWaNclUEHnWW1Zsg+4o/lwwsFUH1eVD8SWTv
T9622o9E4P5u3GAbsrNjZduDXyKQPa9V5LmRCYHrRMfeTotA7BtrFT/ki/0B
Qj9+i4DCyNbyUOQmF4MDIv9EoPRdWngq8nr3lz/diaJgP3vsXCNy/4kxfmFp
UaBYtKnxofuS01m5vYd3i4IUf7NFPrI/xAcG2ohC6eGc7aXIiRyT2Qn7RcHg
Y4dmDfKD6DtDdxxF4RrRbu4JstR5kwC+o6Jw23rH8AhyX4prVm2kKPxqel2y
SYEJDjeu9hNqRaGkdJn3FnJLW0uhwF1RcHffEH0bedPoiDf5niiMJNrNNiAv
qqgsMJpRf5t5a58hX37YLKzfIQrf3S40fUd+83EA/IZEIdAugLAO3f+2CbMK
+slkSOnqTY9DvqVqdnSYRoa15H8Dicii+4+pTIiTYbOJyYZLyAO5tff/SpOh
t/Z0yjXksE0m7ylKZFjRkcc1INebuhN2mpDh7endJj+QFUNvetb7k2Hi30Iq
G90/E31at8YHkQG07c6YIE+6DC45hpDBRX/wwA7kGlPJFM4IMtDdz3HaIOsK
JzdYJZDBN7mb6IFscSOQ9/t1MghtEXgbj+zVblpGekOG14c2pL1BftHoGjD0
lgwvPPlL3yErVZxl331Phgj1F/c+IE+n3nvn8IkM7q8H278iBzkoLxcPk2H3
+9W8KeS4SYqVwTIZRM/vkBdSYkIR5fvkUQUKgFDz4HZkXMrujGAlCizG88VZ
INvzPzS4oEIB+vdJljWyMGdGYokGBVw+dVvuQw6eMtv0w4gCsi9tbI4gW70o
c3ezp4C/UrN6OHKJqZigvxMFYhzYAZHInI9j6qJdKBASV1YVg1xf74Qv8KCg
+7S9aAIys0j4+qAfBeweMJMzkefPnu47lID69yrYtwp599LXaJ+LFKhQKNxT
g3wr0FIxPJUChfdkNt9Bdj4hG5KXSQHHMbWeRuTn9h/ofQUUKNb+PtSGnKeh
Z3PwAQVkip/8+YRsOs75wuYXBZ7Q10lxKKP8puEVoDJNAfOoQ8p45Omzrxj8
v1H/vcx0CVg7JSuoZZECycoyZrzIkwbKslu5qDDqVaksgpyVciBCSJIKzUdU
tzKQf316oDi2jgpHAn+vMpGNZWU+tDGo0GWV3c5Cnrg3oRwmRwWvjyW7NiIb
DUV+Ht9KBbyblvJm5DGNcs3n5lRUd0sr6CGzI0S+Fe6kwsd+Wr0+cvqLwKQI
ayrUJmsbGWLtzkbftWypUJfKZ2GEtZ/vSS12psKnGcfNZsgGn3G/ogOpsO1w
m+le5DRZjyznYCp4uu/KskH+6duxTS+UCmL5hj9ssXaujOzZSCqoCDiEHEAe
UVY0P5xEBd7BmQBH5JSIfQWGhVS4nanZ5o6srvzfNP9NKqRkKX/yQO7tzTfo
LaXCf3WT457IMmoTH05XUSHOcIDgjVw3HCVQ2kiFwuDfZB/kjxbVAeS3VHBT
zcgNQA5d6G4ZeEcFq9/siEBkZuGScGUPFXw6f7oEIXuvbL9l3keFzL8gHoy8
XPWlP+wHFfIlrD1CkaWp/OY/V6jw7oKcfxRy6+Mtl+/gaCBwYVA+GtnLZ/+3
KDwNZmMyPmGufnY9dB0vDeIi8zRisfkK0b69l0IDk7fpL85h45c7tCpNp0Fn
EOHoeeSEd9E7f4nTIMq7jesC8nulN8PnpGmwXcZYPR7Z46u7xMNNNOiRvHQ6
EZkvMcEzXhm1T3xbxlylfbvuwBYaqIznRSchL6YuW89q0EB+W9GFi8jxJpei
NxrR4JR2clAK8uaZhs65bTSIjKicwPwur39dy3YakPFmzqnIUgsKDY6WNPD0
m9BPQ64sfTSReoAGCtd2fLqEvPOrBj3XngYeyenb0rH5ppQZFTvRoEVopRSz
TMTljMYjNMiJVPe5jNx8h+9xqwcNrO/gX2J2HD87/vooDcrk3shlIGfs94Yh
Xxqk2XG/x6yW+NX7lx8NamrD5DKROx/bXl4IoEFivGYgZj5l9hh/KA2+mUYJ
ZiGfxVPS1c/T4J0Yh9QVrP86F5oME1B7L99BzI0+qz/NL9Lg95eQS5jnen8a
OKWj8Z+7istGThU+5OWZieYz0F4N82bTd2mnsmmw0zfpCGav6oc/YvNp0PrK
6wFmwoiqaEoBDegBYsOYb0iW6GcX00A70Zo/B9s/e9Z5FpbSYLVXSAVzX1xa
amU5DarpTrsxBz/gftBQRYPlaX1fzLTZ0JGWGhpwcdUkYK7dOEt6dQfFa7C5
CPNuJ0+9Dw1o/vm9H2L+ldbnPnifBmuLtV2Y49v3pIw30SCXdH0Y88bVp43z
j2kwVq7+B3Ormv7wWisNMiT8uHKRDx+9LczXToP6LEcS5tWrcrqUDhQ/uwVx
zDnvc9zWv6ZBxc29TMzafCLJ8m9pYMvrL4e5mx13T/U9DVa2WSpg9gtYGtL/
QIOiri//t3DZSSGzT2i9aSrKYy4fGNbe84UGTX80N2DeQXM44jBAA4nr+PWY
R3Z2JrkP0cDo+SUq5phI0wbfERowecf4MDPrG78Fj9LgM453FRtP04SKYMwE
DZr3/57E7ChTpHVxigZ76su+YP57QMI1a5YG27rVX2DOSEpOvDFPg9CjqXWY
1Z5w1Zcv0kBQrTUXc+di8ODdJfT8wpsozHxubpodHHSYDwo2x3zzSq9LNxcd
XrhJyGM2eWOd8JWbDjEm+QTM4bo6A78F6XDiu0cjth4kT1byrZLo4FVekYq5
oYilwUOhw0DgsAfmWZJQvJQEHfjU1fkxx1NDG2al6LDTsegLtj5lJMZG2qXp
QFrbV4l5D+vptgBZ5IKzFpirNcJXXm2hQ4qKrg+2/s11JxQL1ehAuD6minnA
0N4+RJMO5Ze/zWP7Rdhcs15Onw7sxE//3z8+9pMnz5rRobdO0x3bb0Rnx2v7
LOhwfdNzKcxXj7x4pWhFB/djbV3Yfn11vHjTx7102JtI0MWsdPbQ9y2H6GCc
MjaP5YOxgtcHvvnTAb8jXhbLH1El+nENQXT4FjTUiuUXiYpbdRdD6HBJs8MV
8467cSJ6EXQYfWudnYxc0m7YcSmBDq0Khxex/OXxq9LQ9AYdCsYu+GH5b3VG
6oRkER1Cc54tYfkx4098zsxNOvyIrYvG3LbmsZhXQYfJ3wXJWD7dICpd86eB
DuE3SFlxyIOaybIlb+gwtbHvOJa//Vott97vosMu3h09kcice/kMXnfT4fjN
XYaYZU7E2s59psMEU50vAtmt4L9o+EmHIL381DBsvQp7DX7EiQErU/XwGeTx
n5DHqyoGHdHPKSew8yZwtURKQwx8ow/uP44swPWgTkVbDN7QPmYcw+InrfVy
n6EYxMxlUrDzy2ef8tJ1CzF4a3QQj51v04/FD+oeEYOXk1erXJDns2cpx9LF
4HxSyB7sfH0ff7LFN1MMcDu3nsHO37qQSV//bDFwYK+/ugfZ337sRVi+GES+
LPqxC1tv4t8iUsrFINjH7ZQl8lTW24k7rWLQ90/osCnyaEZ1K25eDDhszjzQ
RP6S5uOfsU8c5mnbH9CRfXes72rhlYA11Qffe1G9s9GwOlrulQQkFV+LSEeO
nwlQS4iWhPq562G2yI+0bW3sNKXASfxfpDiyVBPlmeOiFCyfcxn6gupHFiev
jmvFOoj04u8uQd4V83X16qn1sGjc0uePLNc22tInLw0mTn6RWL3beUVgIapP
GgTera9lIe/uOc+u3sUAhf+WatZQ/SzELoq6dosBmlsVHb8h9z+t8d0kyITj
s6acz5Czsl6mj55gwsxPwcUq5JIdOB2FdpQHFq3i85BfiMue49okA/6XeaKx
et74+RFbl1gZ4Mw+LnwWubCl8uB0vwxIXjk2cBqZWHuMJ2BABrQ9u2sxexXI
1/8dlAFuHedzmBVjblDwwzLQ3dO1GXONacYb6rgMxKdqnfVDftweZqq3IAOz
wv9kT2H9fW25NU6YBbtNGQk+yGKfx3ikgAX8ofaVR5EXVAvvxRmxQEDmTQLm
nngn7xljFiR8dTiKOV23s+OpKQu8tB5uwCySfefiqZ0saGnIzfVC5jsYQXm2
Hz3veivFE3mlh8rwO8GCE0+d492Rv3WBVns2C9KmnzcfRr4qv5PmlMsCYqLd
NcwHw/fNz+SxYMAOfxZzp4J3reR11F5YZYi5KeKSiu9NFrB5fJtdkHM2j2yk
1bFgoufNU2dk2/gEMbdXLOgquj/uhEwauLyw+JoFj6jPX2Pu0MjvSepkwbE7
Y7cxGw/Wpde/Q9+rPHoG8xbtfhL/Jxb8vrCXiFlgZAtvzQgLQqY7ZB2R2/X0
fm7/yYKpMQof5uhU02efR1lwMctv0gH5n759LOEXCxoPnKjH/PNSNMfB3yxY
v/OYBebC0aSBX3MsuHXeTQWzMzurOeoPCw6MB1Aw94yVh5X/ZcHNkKF+e+Q0
qHc0WmJB5yi0YrbOeKzXs8wCRfy9Usx8Ex0Sx1ZZYBBmmYy5zajn79oaC/jo
y/6Y/wfZrlAG
          "]]}, 
        Annotation[#, "Charting`Private`Tag$18718#2"]& ]}}, {}}, {
    DisplayFunction -> Identity, Ticks -> {Automatic, Automatic}, 
     AxesOrigin -> {1., 8.296907805694099}, 
     FrameTicks -> {{Automatic, Automatic}, {Automatic, Automatic}}, 
     GridLines -> {None, None}, DisplayFunction -> Identity, 
     PlotRangePadding -> {{
        Scaled[0.02], 
        Scaled[0.02]}, {
        Scaled[0.05], 
        Scaled[0.05]}}, PlotRangeClipping -> True, ImagePadding -> All, 
     DisplayFunction -> Identity, AspectRatio -> 
     NCache[GoldenRatio^(-1), 0.6180339887498948], Axes -> {True, True}, 
     AxesLabel -> {None, None}, AxesOrigin -> {1., 8.296907805694099}, 
     DisplayFunction :> Identity, Frame -> {{False, False}, {False, False}}, 
     FrameLabel -> {{None, None}, {None, None}}, 
     FrameTicks -> {{Automatic, Automatic}, {Automatic, Automatic}}, 
     GridLines -> {None, None}, GridLinesStyle -> Directive[
       GrayLevel[0.5, 0.4]], 
     Method -> {
      "DefaultBoundaryStyle" -> Automatic, 
       "DefaultGraphicsInteraction" -> {
        "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
         "Effects" -> {
          "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
           "Droplines" -> {
            "freeformCursorMode" -> True, 
             "placement" -> {"x" -> "All", "y" -> "None"}}}}, 
       "DefaultMeshStyle" -> AbsolutePointSize[6], "ScalingFunctions" -> None,
        "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
           (Identity[#]& )[
            Part[#, 1]], 
           (Identity[#]& )[
            Part[#, 2]]}& ), "CopiedValueFunction" -> ({
           (Identity[#]& )[
            Part[#, 1]], 
           (Identity[#]& )[
            Part[#, 2]]}& )}}, 
     PlotRange -> {{1, 10}, {8.296907805694099, 8.878424649713688}}, 
     PlotRangeClipping -> True, PlotRangePadding -> {{
        Scaled[0.02], 
        Scaled[0.02]}, {
        Scaled[0.02], 
        Scaled[0.02]}}, Ticks -> {Automatic, Automatic}}], 
   FormBox[
    FormBox[
     TemplateBox[{"\"b lqed\"", "\"c lqed\""}, "LineLegend", 
      DisplayFunction -> (FormBox[
        StyleBox[
         StyleBox[
          PaneBox[
           TagBox[
            GridBox[{{
               TagBox[
                GridBox[{{
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    RGBColor[0.368417, 0.506779, 0.709798], 
                    AbsoluteThickness[1.6]], {
                    LineBox[{{0, 10}, {20, 10}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    RGBColor[0.368417, 0.506779, 0.709798], 
                    AbsoluteThickness[1.6]], {}}}, AspectRatio -> Full, 
                    ImageSize -> {20, 10}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.1] -> Baseline)], #}, {
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    RGBColor[0.880722, 0.611041, 0.142051], 
                    AbsoluteThickness[1.6]], {
                    LineBox[{{0, 10}, {20, 10}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    RGBColor[0.880722, 0.611041, 0.142051], 
                    AbsoluteThickness[1.6]], {}}}, AspectRatio -> Full, 
                    ImageSize -> {20, 10}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.1] -> Baseline)], #2}}, 
                 GridBoxAlignment -> {
                  "Columns" -> {Center, Left}, "Rows" -> {{Baseline}}}, 
                 AutoDelete -> False, 
                 GridBoxDividers -> {
                  "Columns" -> {{False}}, "Rows" -> {{False}}}, 
                 GridBoxItemSize -> {"Columns" -> {{All}}, "Rows" -> {{All}}},
                  GridBoxSpacings -> {
                  "Columns" -> {{0.5}}, "Rows" -> {{0.8}}}], "Grid"]}}, 
             GridBoxAlignment -> {"Columns" -> {{Left}}, "Rows" -> {{Top}}}, 
             AutoDelete -> False, 
             GridBoxItemSize -> {
              "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
             GridBoxSpacings -> {"Columns" -> {{1}}, "Rows" -> {{0}}}], 
            "Grid"], Alignment -> Left, AppearanceElements -> None, 
           ImageMargins -> {{5, 5}, {5, 5}}, ImageSizeAction -> 
           "ResizeToFit"], LineIndent -> 0, StripOnInput -> False], {
         FontFamily -> "Arial"}, Background -> Automatic, StripOnInput -> 
         False], TraditionalForm]& ), 
      InterpretationFunction :> (RowBox[{"LineLegend", "[", 
         RowBox[{
           RowBox[{"{", 
             RowBox[{
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"Opacity", "[", "1.`", "]"}], ",", 
                   InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    RGBColor[0.368417, 0.506779, 0.709798], 
                    RectangleBox[{0, -1}, {2, 1}]}}, DefaultBaseStyle -> 
                    "ColorSwatchGraphics", AspectRatio -> 1, Frame -> True, 
                    FrameStyle -> 
                    RGBColor[
                    0.24561133333333335`, 0.3378526666666667, 
                    0.4731986666666667], FrameTicks -> None, PlotRangePadding -> 
                    None, ImageSize -> 
                    Dynamic[{
                    Automatic, 
                    1.35 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])}]], 
                    StyleBox[
                    RowBox[{"RGBColor", "[", 
                    RowBox[{"0.368417`", ",", "0.506779`", ",", "0.709798`"}],
                     "]"}], NumberMarks -> False]], Appearance -> None, 
                    BaseStyle -> {}, BaselinePosition -> Baseline, 
                    DefaultBaseStyle -> {}, ButtonFunction :> 
                    With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    RGBColor[0.368417, 0.506779, 0.709798]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["RGBColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    RGBColor[0.368417, 0.506779, 0.709798], Editable -> False,
                     Selectable -> False], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}]}], "]"}], 
               ",", 
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"Opacity", "[", "1.`", "]"}], ",", 
                   InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    RGBColor[0.880722, 0.611041, 0.142051], 
                    RectangleBox[{0, -1}, {2, 1}]}}, DefaultBaseStyle -> 
                    "ColorSwatchGraphics", AspectRatio -> 1, Frame -> True, 
                    FrameStyle -> 
                    RGBColor[
                    0.587148, 0.40736066666666665`, 0.09470066666666668], 
                    FrameTicks -> None, PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{
                    Automatic, 
                    1.35 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])}]], 
                    StyleBox[
                    RowBox[{"RGBColor", "[", 
                    RowBox[{"0.880722`", ",", "0.611041`", ",", "0.142051`"}],
                     "]"}], NumberMarks -> False]], Appearance -> None, 
                    BaseStyle -> {}, BaselinePosition -> Baseline, 
                    DefaultBaseStyle -> {}, ButtonFunction :> 
                    With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    RGBColor[0.880722, 0.611041, 0.142051]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["RGBColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    RGBColor[0.880722, 0.611041, 0.142051], Editable -> False,
                     Selectable -> False], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}]}], "]"}]}],
              "}"}], ",", 
           RowBox[{"{", 
             RowBox[{#, ",", #2}], "}"}], ",", 
           RowBox[{"LegendMarkers", "\[Rule]", "None"}], ",", 
           RowBox[{"LabelStyle", "\[Rule]", 
             RowBox[{"{", "}"}]}], ",", 
           RowBox[{"LegendLayout", "\[Rule]", "\"Column\""}]}], "]"}]& ), 
      Editable -> True], TraditionalForm], TraditionalForm]},
  "Legended",
  DisplayFunction->(GridBox[{{
      TagBox[
       ItemBox[
        PaneBox[
         TagBox[#, "SkipImageSizeLevel"], Alignment -> {Center, Baseline}, 
         BaselinePosition -> Baseline], DefaultBaseStyle -> "Labeled"], 
       "SkipImageSizeLevel"], 
      ItemBox[#2, DefaultBaseStyle -> "LabeledLabel"]}}, 
    GridBoxAlignment -> {"Columns" -> {{Center}}, "Rows" -> {{Center}}}, 
    AutoDelete -> False, GridBoxItemSize -> Automatic, 
    BaselinePosition -> {1, 1}]& ),
  Editable->True,
  InterpretationFunction->(RowBox[{"Legended", "[", 
     RowBox[{#, ",", 
       RowBox[{"Placed", "[", 
         RowBox[{#2, ",", "After"}], "]"}]}], "]"}]& )]], "Output",
 CellChangeTimes->{
  3.945765715270804*^9, 3.945766389770293*^9, 3.9458316173168783`*^9, 
   3.9458317877055798`*^9, 3.945835231423172*^9, 3.945840073732647*^9, 
   3.9458412334550056`*^9, {3.945846581021044*^9, 3.9458465988058357`*^9}, 
   3.945846857918971*^9, 3.94584866640561*^9, 3.945848711496731*^9, 
   3.945968946369096*^9, 3.945969715261654*^9, 3.945970360689247*^9, 
   3.945971343639175*^9, {3.945972401924481*^9, 3.945972425369094*^9}, 
   3.9461139246137733`*^9, 3.9461140095718517`*^9, 3.946116979781192*^9, 
   3.947140685077261*^9, 3.947572193578651*^9, 3.948183804223543*^9, 
   3.948183907888913*^9, 3.9482062928164988`*^9, 3.948207079233178*^9, 
   3.948207674601265*^9, 3.948208588080224*^9, 3.9482099408434143`*^9, 
   3.948209973294022*^9, 3.948210129799829*^9, 3.948254425475963*^9, 
   3.948264696178203*^9, {3.94855435355273*^9, 3.9485543582201643`*^9}, 
   3.9485563119435673`*^9, 3.9487811447207212`*^9, 3.948784340854786*^9, 
   3.948787137381158*^9, 3.949050480304302*^9, 3.949050679041059*^9, 
   3.949050891162706*^9, 3.9490510930247*^9, 3.949051147233363*^9, 
   3.949051240932027*^9, {3.94905128061341*^9, 3.949051296410223*^9}, 
   3.949051340102441*^9, 3.9490520140453587`*^9, 3.949053621573751*^9, {
   3.949053831472349*^9, 3.9490538609333477`*^9}, 3.9490539230446*^9, 
   3.94905490825648*^9, 3.9490549847037363`*^9, 3.94912261539779*^9, 
   3.949122850543118*^9, 3.949122989482472*^9, 3.949123305051517*^9, 
   3.949123803775022*^9, 3.9491317208597918`*^9, 3.949131962410544*^9, 
   3.949132051068177*^9, 3.949132426824085*^9, 3.9491325288198433`*^9, {
   3.949132626805386*^9, 3.949132649002001*^9}, 3.949132715056354*^9, 
   3.9491327717996473`*^9, 3.949132808713695*^9, 3.949132847601878*^9, {
   3.949132965972865*^9, 3.949132982204865*^9}, 3.949133038161242*^9, 
   3.949133140729815*^9, 3.949133187577592*^9, {3.949133617212434*^9, 
   3.949133635992618*^9}, 3.949142493209293*^9, 3.949143174720449*^9, 
   3.949143211099626*^9, 3.949143294317649*^9, 3.949149502367528*^9, 
   3.949149779490303*^9, 3.94915034381925*^9, 3.949150404717169*^9, 
   3.94915049404628*^9, 3.949150545347711*^9, 3.949150859794137*^9, 
   3.949159058826271*^9, 3.9491594893981237`*^9, {3.9491602006819067`*^9, 
   3.949160210029154*^9}, 3.949160251154798*^9, 3.949160984932486*^9, 
   3.9491610944731283`*^9, 3.949161329369134*^9, 3.949163761613771*^9, 
   3.9491641637645807`*^9, 3.949164404265596*^9, 3.9491647501357727`*^9, 
   3.9491648591471767`*^9, 3.949165012842448*^9, 3.949376599167985*^9, 
   3.94938317702415*^9, 3.949384271280402*^9, 3.9493843617498293`*^9, {
   3.949384946722354*^9, 3.9493849570859547`*^9}, {3.949386671110648*^9, 
   3.949386679059421*^9}, 3.9493871380229807`*^9, 3.9493871817408543`*^9, 
   3.949390905964821*^9, 3.949391092378065*^9, 3.949391240679036*^9, {
   3.949401009059984*^9, 3.949401037191697*^9}, 3.9494011306880608`*^9, 
   3.9494011620544558`*^9, {3.949401238320718*^9, 3.949401293735941*^9}, 
   3.949460319987536*^9, 3.949465022260586*^9, 3.94946508455276*^9, {
   3.949465487872693*^9, 3.949465514307292*^9}, 3.949465560238041*^9, 
   3.9494655974441767`*^9, 3.949465648072012*^9, 3.949468369831915*^9, 
   3.94946871436804*^9, 3.949470046538003*^9, 3.949474471449497*^9, 
   3.949474515179118*^9, 3.949474677881133*^9, 3.949474751741364*^9, 
   3.949475443870016*^9, 3.9494757619668283`*^9, 3.949475935352809*^9, {
   3.949484646290007*^9, 3.9494846535947647`*^9}, 3.9496363583824883`*^9, 
   3.949729682227088*^9, 3.9497439338476343`*^9, 3.9497473944666862`*^9, {
   3.949747429993082*^9, 3.949747469050754*^9}, 3.950087660953561*^9, 
   3.950089597349497*^9, 3.950089824527917*^9, 3.950089949943451*^9, 
   3.95015185139366*^9, 3.9507629513668013`*^9, 3.9507633694769278`*^9, 
   3.950764200888316*^9, 3.950764780043983*^9, {3.950766147614407*^9, 
   3.9507661693807573`*^9}, 3.950766827673066*^9, 3.950766909413432*^9, 
   3.950767423490677*^9, 3.950771394803523*^9, 3.950856029530284*^9, 
   3.9508599902978497`*^9, 3.9508601370298157`*^9, {3.950860947195633*^9, 
   3.9508609717117863`*^9}, {3.9508610126007853`*^9, 3.950861027928459*^9}, {
   3.950861137011691*^9, 3.950861174095752*^9}, 3.950861235714449*^9, 
   3.9508613793945913`*^9, 3.950861531567101*^9, 3.950862746772315*^9, 
   3.950939768502391*^9, 3.9509398169919777`*^9, {3.950939888851185*^9, 
   3.950939916234667*^9}, {3.950940452941437*^9, 3.950940470079414*^9}, 
   3.95094053518543*^9, 3.950940587661921*^9, {3.950941096320917*^9, 
   3.950941106457672*^9}, 3.950941277512145*^9, {3.950941485821307*^9, 
   3.95094151019697*^9}, 3.950941593852005*^9, 3.950941708558694*^9, 
   3.950941823288601*^9, 3.950942132956923*^9, 3.950942207950502*^9, {
   3.950942280939487*^9, 3.950942299161189*^9}, 3.950942419067442*^9, 
   3.950942555027441*^9, 3.950942751234621*^9, 3.950942844110283*^9, 
   3.95094299870251*^9, 3.950946258849704*^9, {3.950946475601029*^9, 
   3.9509464882458763`*^9}, 3.950947117662925*^9, 3.9509472310401907`*^9, 
   3.950947563262471*^9, 3.950948994084779*^9, {3.956417792314937*^9, 
   3.956417815422798*^9}, 3.956417849276162*^9, 3.956417954949381*^9, {
   3.9566299225279913`*^9, 3.956629933846898*^9}, {3.9566305165241957`*^9, 
   3.956630544022482*^9}, 3.956646032686242*^9, 3.9566481781006193`*^9, 
   3.956649693957847*^9, 3.959502320629756*^9, 3.959506615134663*^9},
 CellLabel->
  "Out[819]=",ExpressionUUID->"ab2f3b46-a030-49bb-bb7f-965a4a55772a"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Interpolating non - adiabatic coupling", "Subsubsection",
 CellChangeTimes->{{3.9457649740468388`*^9, 
  3.945764985397882*^9}},ExpressionUUID->"3e9a0799-835c-453c-9bd1-\
7ab9b9f1ff08"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
   "Interpolation", " ", "of", " ", "the", " ", "nonadiabatic", " ", 
    "couplings"}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"\[Alpha]fn", "=", 
     RowBox[{"Interpolation", "[", 
      RowBox[{"\[Alpha]", ",", 
       RowBox[{"InterpolationOrder", "\[Rule]", "6"}], ",", 
       RowBox[{"Method", "\[Rule]", "Hermite"}]}], "]"}]}], ";"}], "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{"(*", "test", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"\[Alpha]fn", "=", 
     RowBox[{"Interpolation", "[", 
      RowBox[{"\[Alpha]", ",", 
       RowBox[{"InterpolationOrder", "\[Rule]", "6"}], ",", 
       RowBox[{"Method", "\[Rule]", "Hermite"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"{", 
    RowBox[{"Plot", "[", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"\[Alpha]fn", "[", "x", "]"}], "/", 
        RowBox[{"(", 
         RowBox[{"2", "*", "mupp"}], ")"}]}], "*", "ehcm"}], ",", 
      RowBox[{"{", 
       RowBox[{"x", ",", "1", ",", "10"}], "}"}], ",", 
      RowBox[{"PlotRange", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"1", ",", "10"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", "50"}], "}"}]}], "}"}]}]}], "]"}], 
    "}"}]}]}]], "Input",
 CellChangeTimes->{{3.940335677827927*^9, 3.940335691293984*^9}, {
   3.9403357247819653`*^9, 3.940335890834446*^9}, {3.940336012839841*^9, 
   3.9403360131672635`*^9}, {3.945764989827454*^9, 3.94576503648351*^9}, {
   3.945765239396414*^9, 3.945765275786962*^9}, {3.9475722720159597`*^9, 
   3.947572288911961*^9}, 3.947572329982683*^9},
 CellLabel->
  "In[820]:=",ExpressionUUID->"80722544-246d-46a0-99f5-6994cd0003f6"],

Cell[BoxData[
 RowBox[{"{", 
  GraphicsBox[{{{}, {}, 
     TagBox[
      {RGBColor[0.368417, 0.506779, 0.709798], AbsoluteThickness[1.6], 
       Opacity[1.], LineBox[CompressedData["
1:eJwV13c81G8cAPBzdzaRrBsyrnBHKOuu4ftJpayMVBQlWaVIiRISKUQomxCS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        "]]},
      Annotation[#, "Charting`Private`Tag$18798#1"]& ]}, {}},
   AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
   Axes->{True, True},
   AxesLabel->{None, None},
   AxesOrigin->{1., 0},
   DisplayFunction->Identity,
   Frame->{{False, False}, {False, False}},
   FrameLabel->{{None, None}, {None, None}},
   FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
   GridLines->{None, None},
   GridLinesStyle->Directive[
     GrayLevel[0.5, 0.4]],
   ImagePadding->All,
   Method->{
    "DefaultBoundaryStyle" -> Automatic, 
     "DefaultGraphicsInteraction" -> {
      "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
       "Effects" -> {
        "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
         "Droplines" -> {
          "freeformCursorMode" -> True, 
           "placement" -> {"x" -> "All", "y" -> "None"}}}}, 
     "DefaultMeshStyle" -> AbsolutePointSize[6], "ScalingFunctions" -> None, 
     "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
         (Identity[#]& )[
          Part[#, 1]], 
         (Identity[#]& )[
          Part[#, 2]]}& ), "CopiedValueFunction" -> ({
         (Identity[#]& )[
          Part[#, 1]], 
         (Identity[#]& )[
          Part[#, 2]]}& )}},
   PlotRange->{{1, 10}, {0, 50}},
   PlotRangeClipping->True,
   PlotRangePadding->{{0, 0}, {0, 0}},
   Ticks->{Automatic, Automatic}], "}"}]], "Output",
 CellChangeTimes->{{3.940335818378244*^9, 3.940335843491696*^9}, {
   3.9403358863888693`*^9, 3.940335891849662*^9}, 3.940342248579932*^9, 
   3.9405120468636165`*^9, 3.9405226401105137`*^9, 3.9405986929324064`*^9, 
   3.9406569670112867`*^9, 3.9410096686093063`*^9, 3.941010411770062*^9, 
   3.941010759356966*^9, 3.9410134749275303`*^9, 3.9410152435533733`*^9, 
   3.9410219558318872`*^9, 3.941461144905326*^9, {3.94576499675931*^9, 
   3.945765036865004*^9}, {3.9457652412660933`*^9, 3.945765276150586*^9}, 
   3.945766394578452*^9, 3.945831797650754*^9, 3.945835234928577*^9, 
   3.945840073771216*^9, 3.945841233496817*^9, 3.9458468579619913`*^9, 
   3.945848666447825*^9, 3.945848711548193*^9, 3.945968949930987*^9, 
   3.945969715297724*^9, 3.945970360728557*^9, 3.945971343678434*^9, {
   3.945972401962419*^9, 3.945972425405979*^9}, 3.946113927762599*^9, 
   3.946113963400737*^9, 3.946114017113687*^9, 3.9461169865227137`*^9, 
   3.947140685099773*^9, 3.947572195802185*^9, {3.947572284436874*^9, 
   3.947572289488186*^9}, 3.948183804251253*^9, 3.948183909522373*^9, 
   3.9482062972842693`*^9, 3.9482070792616167`*^9, 3.948207674629826*^9, 
   3.9482085897657547`*^9, 3.94820994087064*^9, 3.948209975694943*^9, 
   3.948210131481378*^9, 3.9482544270645027`*^9, 3.9482646978792543`*^9, 
   3.948554363079608*^9, 3.948556311972083*^9, 3.948781150261417*^9, 
   3.948784340878656*^9, 3.94878713913533*^9, 3.949050480329339*^9, 
   3.949050680753355*^9, 3.949050891188737*^9, 3.9490510930535593`*^9, 
   3.9490511472567253`*^9, 3.9490512409661493`*^9, {3.949051280640386*^9, 
   3.949051296439863*^9}, 3.949051340130629*^9, 3.949052014074298*^9, 
   3.949053621603301*^9, {3.9490538315016336`*^9, 3.9490538609615993`*^9}, 
   3.949053923072008*^9, 3.949054908285325*^9, 3.94905498473101*^9, 
   3.949122617369733*^9, 3.949122852733253*^9, 3.9491229895112677`*^9, 
   3.949123306739829*^9, 3.949123803803668*^9, 3.949131724313513*^9, 
   3.9491319624435043`*^9, 3.949132051099246*^9, 3.949132426857482*^9, 
   3.949132528853218*^9, {3.949132626837084*^9, 3.949132649043398*^9}, 
   3.9491327150866137`*^9, 3.949132771834738*^9, 3.949132808743634*^9, 
   3.949132847634555*^9, {3.9491329660086403`*^9, 3.9491329822346153`*^9}, 
   3.949133038192902*^9, 3.949133140761588*^9, 3.9491331876120367`*^9, {
   3.949133617254448*^9, 3.9491336360279007`*^9}, 3.949142495077567*^9, 
   3.9491431747473593`*^9, 3.949143211279069*^9, 3.949143294343809*^9, 
   3.94914950239161*^9, 3.949149779516282*^9, 3.949150343846496*^9, 
   3.949150404742865*^9, 3.94915049407126*^9, 3.949150545373823*^9, 
   3.949150859824108*^9, 3.9491590588524942`*^9, 3.949159490940136*^9, {
   3.949160200707375*^9, 3.9491602100509977`*^9}, 3.949160251181493*^9, 
   3.949160986948509*^9, 3.9491610944994087`*^9, 3.949161329395006*^9, 
   3.949163765697645*^9, 3.9491641637886*^9, 3.949164404291432*^9, 
   3.949164750159663*^9, 3.949164859172344*^9, 3.949165012869223*^9, 
   3.949376599193029*^9, 3.9493831792447023`*^9, 3.94938427276466*^9, 
   3.949384361782668*^9, {3.949384946753323*^9, 3.9493849571189117`*^9}, {
   3.949386671143783*^9, 3.949386679094528*^9}, 3.949387138058115*^9, 
   3.949387181772913*^9, 3.949390905997199*^9, 3.949391092417779*^9, 
   3.949391240711817*^9, {3.949401009091687*^9, 3.949401037222919*^9}, 
   3.949401130716611*^9, 3.949401162083456*^9, {3.949401238354142*^9, 
   3.94940129376525*^9}, 3.949460322462644*^9, 3.949465022287075*^9, 
   3.949465086932191*^9, {3.949465487900115*^9, 3.9494655143360987`*^9}, 
   3.949465560265645*^9, 3.949465597485344*^9, 3.9494656481038303`*^9, 
   3.9494683698609943`*^9, 3.949468714398541*^9, 3.9494700485405073`*^9, 
   3.9494744714771013`*^9, 3.949474515208164*^9, 3.949474677908193*^9, 
   3.949474751775621*^9, 3.949475443900352*^9, 3.949475761994891*^9, 
   3.9494759353807497`*^9, {3.949484648210287*^9, 3.9494846536260138`*^9}, 
   3.949636358412388*^9, 3.949729683824765*^9, 3.9497439338793783`*^9, 
   3.949747394500416*^9, {3.949747430028125*^9, 3.949747469082366*^9}, 
   3.950087660984138*^9, 3.9500895973953857`*^9, 3.950089824552574*^9, 
   3.9500899499688997`*^9, 3.950151851423086*^9, 3.950762951398361*^9, 
   3.9507633695330887`*^9, 3.950764200943904*^9, 3.950764780072413*^9, {
   3.950766147643777*^9, 3.9507661694096403`*^9}, 3.95076682770508*^9, 
   3.950766909445478*^9, 3.9507674235180817`*^9, 3.95077139483357*^9, 
   3.950856029561166*^9, 3.950859990328766*^9, 3.9508601370562267`*^9, {
   3.9508609472255898`*^9, 3.950860971739565*^9}, {3.950861012630921*^9, 
   3.950861027959498*^9}, {3.950861137044009*^9, 3.9508611741224327`*^9}, 
   3.950861235744885*^9, 3.9508613794244432`*^9, 3.950861531617599*^9, 
   3.950862746803749*^9, 3.950939768527388*^9, 3.950939817016336*^9, {
   3.9509398888802967`*^9, 3.950939916262245*^9}, {3.950940452997448*^9, 
   3.950940470109091*^9}, 3.950940535211946*^9, 3.950940587689293*^9, {
   3.95094109634828*^9, 3.9509411064857683`*^9}, 3.950941277539308*^9, {
   3.950941485849784*^9, 3.95094151022851*^9}, 3.950941593882412*^9, 
   3.9509417085867453`*^9, 3.9509418233214607`*^9, 3.950942132988418*^9, 
   3.950942207981195*^9, {3.950942280974962*^9, 3.950942299192811*^9}, 
   3.950942419116268*^9, 3.9509425550611753`*^9, 3.950942751268188*^9, 
   3.9509428458729153`*^9, 3.9509429987327347`*^9, 3.950946258878153*^9, {
   3.950946475627472*^9, 3.9509464882742367`*^9}, 3.950947117811678*^9, 
   3.950947231162588*^9, 3.950947563292804*^9, 3.950948994114277*^9, {
   3.956417792346096*^9, 3.956417815447934*^9}, 3.956417849302258*^9, 
   3.956417954978931*^9, {3.956629922559708*^9, 3.956629933874802*^9}, {
   3.956630516556625*^9, 3.956630544046898*^9}, 3.9566460327146397`*^9, 
   3.95664817813391*^9, 3.956649693989895*^9, 3.959502320653962*^9, 
   3.959506615160763*^9},
 CellLabel->
  "Out[821]=",ExpressionUUID->"1b4e6f14-7b82-4e58-8af3-a09b7429c609"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Printing the nonadiabatic coupling curve for figures", "Subsubsection",
 CellChangeTimes->{{3.947140627713196*^9, 3.947140635557938*^9}, {
  3.9472200540895967`*^9, 3.9472200578095217`*^9}, {3.950942847246924*^9, 
  3.9509428480146027`*^9}},ExpressionUUID->"6d207c48-8671-47b6-9a71-\
dac83b21d494"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"nmax", "=", "181"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"tabR", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"1.", "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"n", "-", "1"}], ")"}], "*", "0.05"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"n", ",", "1", ",", "nmax"}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"tabCurves", "=", 
   RowBox[{
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"tabR", "[", 
         RowBox[{"[", "n", "]"}], "]"}], ",", 
        RowBox[{"NumberForm", "[", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"\[Alpha]fn", "[", 
             RowBox[{"tabR", "[", 
              RowBox[{"[", "n", "]"}], "]"}], "]"}], "/", 
            RowBox[{"(", 
             RowBox[{"2", "*", "mupp"}], ")"}]}], "*", "ehcm"}], ",", "10"}], 
         "]"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"n", ",", "1", ",", "nmax"}], "}"}]}], "]"}], "//", 
    "MatrixForm"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.947140665733349*^9, 3.947140676364587*^9}, 
   3.947572258231915*^9},
 CellLabel->
  "In[822]:=",ExpressionUUID->"1a6f478e-ef9e-48d9-b958-2eedbfc1b13f"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"cmvib", "[", "2.", "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"cmvib", "[", "2.", "]"}], "*", "1.03"}]}], "Input",
 CellChangeTimes->{{3.948209867989685*^9, 3.948209869466071*^9}, {
   3.94820997907379*^9, 3.948210002032337*^9}, {3.948210345924335*^9, 
   3.9482103460356827`*^9}, {3.9482544333750687`*^9, 3.948254436159005*^9}, 
   3.9482647019421053`*^9},
 CellLabel->
  "In[825]:=",ExpressionUUID->"75d24047-dbed-47ef-84c9-17c09a0a63c9"],

Cell[BoxData["1.68470960083273`"], "Output",
 CellChangeTimes->{
  3.948209870222155*^9, 3.948209940886567*^9, {3.948209979560719*^9, 
   3.948210002413946*^9}, 3.948210134914814*^9, 3.948210346383171*^9, {
   3.9482544300180187`*^9, 3.9482544365257673`*^9}, 3.948264702543663*^9, 
   3.948554367262916*^9, 3.948556311989888*^9, 3.948781153770214*^9, 
   3.9487843408935747`*^9, 3.949050480345647*^9, 3.949050891205667*^9, 
   3.949051093071598*^9, 3.949051147275852*^9, 3.949051240995935*^9, {
   3.949051280662866*^9, 3.94905129646502*^9}, 3.94905134015362*^9, 
   3.949052014100922*^9, 3.9490536216285458`*^9, {3.9490538315265903`*^9, 
   3.9490538609847927`*^9}, 3.949053923097086*^9, 3.949054908310149*^9, 
   3.949054984755107*^9, 3.949122989536175*^9, 3.949123803830131*^9, 
   3.94913196247219*^9, 3.9491320511267977`*^9, 3.9491324268862257`*^9, 
   3.9491325288872213`*^9, {3.949132626865781*^9, 3.949132649077951*^9}, 
   3.949132715113214*^9, 3.9491327718644667`*^9, 3.949132808770307*^9, 
   3.949132847662055*^9, {3.949132966040065*^9, 3.949132982261367*^9}, 
   3.94913303822124*^9, 3.949133140790159*^9, 3.949133187640977*^9, {
   3.949133617285264*^9, 3.94913363605758*^9}, 3.949143174765349*^9, 
   3.9491432113029547`*^9, 3.9491432943612137`*^9, 3.949149502406863*^9, 
   3.949149779533132*^9, 3.9491503438635893`*^9, 3.949150404759136*^9, 
   3.949150494086649*^9, 3.949150545391795*^9, 3.949150859844681*^9, 
   3.9491590588731527`*^9, {3.949160200724208*^9, 3.949160210065027*^9}, 
   3.949160251196308*^9, 3.949161094515293*^9, 3.9491613294615707`*^9, 
   3.94916416381402*^9, 3.94916440432031*^9, 3.949164750185832*^9, 
   3.9491648591962147`*^9, 3.94916501289554*^9, 3.949376599252019*^9, 
   3.9493843618239927`*^9, {3.9493849467900877`*^9, 3.94938495715906*^9}, {
   3.949386671188795*^9, 3.949386679137095*^9}, 3.949387138103932*^9, 
   3.949387181815463*^9, 3.949390906037078*^9, 3.949391092457502*^9, 
   3.949391240753338*^9, {3.9494010091529303`*^9, 3.9494010373016863`*^9}, 
   3.9494011307545633`*^9, 3.949401162119128*^9, {3.9494012383899317`*^9, 
   3.94940129380479*^9}, 3.949465022317931*^9, {3.949465487932843*^9, 
   3.949465514370516*^9}, 3.949465560298715*^9, 3.9494655975205097`*^9, 
   3.949465648139491*^9, 3.949468369894339*^9, 3.949468714433044*^9, 
   3.9494744715441713`*^9, 3.949474515243734*^9, 3.949474677943693*^9, 
   3.949474751819172*^9, 3.949475443935425*^9, 3.949475762028387*^9, 
   3.949475935415978*^9, 3.949484653661249*^9, 3.9496363584718*^9, 
   3.949743933938753*^9, 3.949747394539837*^9, {3.94974743007024*^9, 
   3.949747469121051*^9}, 3.9500876610215073`*^9, 3.950089597668852*^9, 
   3.950089824582391*^9, 3.9500899499957857`*^9, 3.95015185146178*^9, 
   3.950762951457403*^9, 3.950763369599883*^9, 3.950764201007475*^9, 
   3.950764780104051*^9, {3.9507661476754303`*^9, 3.950766169443129*^9}, 
   3.950766827741713*^9, 3.9507669094831867`*^9, 3.9507674235510893`*^9, 
   3.950771394868513*^9, 3.950856029595769*^9, 3.95085999036534*^9, 
   3.950860137087729*^9, {3.950860947260786*^9, 3.950860971771254*^9}, {
   3.950861012664631*^9, 3.950861027997466*^9}, {3.950861137083783*^9, 
   3.950861174152886*^9}, 3.95086123578308*^9, 3.95086137946173*^9, 
   3.950861531812806*^9, 3.950862746844934*^9, 3.950939768582324*^9, 
   3.9509398170428143`*^9, {3.950939888915773*^9, 3.9509399162972317`*^9}, {
   3.950940453059107*^9, 3.9509404701417627`*^9}, 3.95094053524259*^9, 
   3.9509405877192383`*^9, {3.950941096380636*^9, 3.950941106518681*^9}, 
   3.950941277571494*^9, {3.9509414858842897`*^9, 3.950941510264679*^9}, 
   3.950941593907091*^9, 3.950941708620144*^9, 3.950941823360693*^9, 
   3.950942133024384*^9, 3.9509422080184937`*^9, {3.950942281018676*^9, 
   3.950942299234705*^9}, 3.950942419287586*^9, 3.950942555104866*^9, 
   3.950942751326034*^9, 3.950942850806035*^9, 3.9509429987693367`*^9, 
   3.950946258911783*^9, {3.95094647566075*^9, 3.950946488307605*^9}, 
   3.9509471179125967`*^9, 3.95094723135032*^9, 3.950947563330599*^9, 
   3.9509489941496468`*^9, {3.956417792402493*^9, 3.956417815476513*^9}, 
   3.956417849330882*^9, 3.9564179550161543`*^9, {3.956629922582631*^9, 
   3.9566299338944283`*^9}, {3.9566305165792837`*^9, 3.956630544062331*^9}, 
   3.956646032732356*^9, 3.956648178158002*^9, 3.956649694012437*^9, 
   3.9595023206764317`*^9, 3.9595066151928377`*^9},
 CellLabel->
  "Out[825]=",ExpressionUUID->"71f97898-8e11-4d57-8947-6b6bdda9e1b6"],

Cell[BoxData["1.735250888857712`"], "Output",
 CellChangeTimes->{
  3.948209870222155*^9, 3.948209940886567*^9, {3.948209979560719*^9, 
   3.948210002413946*^9}, 3.948210134914814*^9, 3.948210346383171*^9, {
   3.9482544300180187`*^9, 3.9482544365257673`*^9}, 3.948264702543663*^9, 
   3.948554367262916*^9, 3.948556311989888*^9, 3.948781153770214*^9, 
   3.9487843408935747`*^9, 3.949050480345647*^9, 3.949050891205667*^9, 
   3.949051093071598*^9, 3.949051147275852*^9, 3.949051240995935*^9, {
   3.949051280662866*^9, 3.94905129646502*^9}, 3.94905134015362*^9, 
   3.949052014100922*^9, 3.9490536216285458`*^9, {3.9490538315265903`*^9, 
   3.9490538609847927`*^9}, 3.949053923097086*^9, 3.949054908310149*^9, 
   3.949054984755107*^9, 3.949122989536175*^9, 3.949123803830131*^9, 
   3.94913196247219*^9, 3.9491320511267977`*^9, 3.9491324268862257`*^9, 
   3.9491325288872213`*^9, {3.949132626865781*^9, 3.949132649077951*^9}, 
   3.949132715113214*^9, 3.9491327718644667`*^9, 3.949132808770307*^9, 
   3.949132847662055*^9, {3.949132966040065*^9, 3.949132982261367*^9}, 
   3.94913303822124*^9, 3.949133140790159*^9, 3.949133187640977*^9, {
   3.949133617285264*^9, 3.94913363605758*^9}, 3.949143174765349*^9, 
   3.9491432113029547`*^9, 3.9491432943612137`*^9, 3.949149502406863*^9, 
   3.949149779533132*^9, 3.9491503438635893`*^9, 3.949150404759136*^9, 
   3.949150494086649*^9, 3.949150545391795*^9, 3.949150859844681*^9, 
   3.9491590588731527`*^9, {3.949160200724208*^9, 3.949160210065027*^9}, 
   3.949160251196308*^9, 3.949161094515293*^9, 3.9491613294615707`*^9, 
   3.94916416381402*^9, 3.94916440432031*^9, 3.949164750185832*^9, 
   3.9491648591962147`*^9, 3.94916501289554*^9, 3.949376599252019*^9, 
   3.9493843618239927`*^9, {3.9493849467900877`*^9, 3.94938495715906*^9}, {
   3.949386671188795*^9, 3.949386679137095*^9}, 3.949387138103932*^9, 
   3.949387181815463*^9, 3.949390906037078*^9, 3.949391092457502*^9, 
   3.949391240753338*^9, {3.9494010091529303`*^9, 3.9494010373016863`*^9}, 
   3.9494011307545633`*^9, 3.949401162119128*^9, {3.9494012383899317`*^9, 
   3.94940129380479*^9}, 3.949465022317931*^9, {3.949465487932843*^9, 
   3.949465514370516*^9}, 3.949465560298715*^9, 3.9494655975205097`*^9, 
   3.949465648139491*^9, 3.949468369894339*^9, 3.949468714433044*^9, 
   3.9494744715441713`*^9, 3.949474515243734*^9, 3.949474677943693*^9, 
   3.949474751819172*^9, 3.949475443935425*^9, 3.949475762028387*^9, 
   3.949475935415978*^9, 3.949484653661249*^9, 3.9496363584718*^9, 
   3.949743933938753*^9, 3.949747394539837*^9, {3.94974743007024*^9, 
   3.949747469121051*^9}, 3.9500876610215073`*^9, 3.950089597668852*^9, 
   3.950089824582391*^9, 3.9500899499957857`*^9, 3.95015185146178*^9, 
   3.950762951457403*^9, 3.950763369599883*^9, 3.950764201007475*^9, 
   3.950764780104051*^9, {3.9507661476754303`*^9, 3.950766169443129*^9}, 
   3.950766827741713*^9, 3.9507669094831867`*^9, 3.9507674235510893`*^9, 
   3.950771394868513*^9, 3.950856029595769*^9, 3.95085999036534*^9, 
   3.950860137087729*^9, {3.950860947260786*^9, 3.950860971771254*^9}, {
   3.950861012664631*^9, 3.950861027997466*^9}, {3.950861137083783*^9, 
   3.950861174152886*^9}, 3.95086123578308*^9, 3.95086137946173*^9, 
   3.950861531812806*^9, 3.950862746844934*^9, 3.950939768582324*^9, 
   3.9509398170428143`*^9, {3.950939888915773*^9, 3.9509399162972317`*^9}, {
   3.950940453059107*^9, 3.9509404701417627`*^9}, 3.95094053524259*^9, 
   3.9509405877192383`*^9, {3.950941096380636*^9, 3.950941106518681*^9}, 
   3.950941277571494*^9, {3.9509414858842897`*^9, 3.950941510264679*^9}, 
   3.950941593907091*^9, 3.950941708620144*^9, 3.950941823360693*^9, 
   3.950942133024384*^9, 3.9509422080184937`*^9, {3.950942281018676*^9, 
   3.950942299234705*^9}, 3.950942419287586*^9, 3.950942555104866*^9, 
   3.950942751326034*^9, 3.950942850806035*^9, 3.9509429987693367`*^9, 
   3.950946258911783*^9, {3.95094647566075*^9, 3.950946488307605*^9}, 
   3.9509471179125967`*^9, 3.95094723135032*^9, 3.950947563330599*^9, 
   3.9509489941496468`*^9, {3.956417792402493*^9, 3.956417815476513*^9}, 
   3.956417849330882*^9, 3.9564179550161543`*^9, {3.956629922582631*^9, 
   3.9566299338944283`*^9}, {3.9566305165792837`*^9, 3.956630544062331*^9}, 
   3.956646032732356*^9, 3.956648178158002*^9, 3.956649694012437*^9, 
   3.9595023206764317`*^9, 3.9595066151934*^9},
 CellLabel->
  "Out[826]=",ExpressionUUID->"ba797cca-3cdb-4786-b4d3-e4dfe6edf3fe"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Plot", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"cpesbo", "[", "x", "]"}], "+", 
      RowBox[{"cdboc", "[", "x", "]"}], "+", 
      RowBox[{"crelcorr", "[", "x", "]"}], "+", 
      RowBox[{"clqedcorr", "[", "x", "]"}]}], ")"}], "*", "ehcm"}], ",", 
   RowBox[{"{", 
    RowBox[{"x", ",", "2", ",", "5"}], "}"}], ",", 
   RowBox[{"PlotLegends", "\[Rule]", 
    RowBox[{"{", "\"\<c pec\>\"", "}"}]}]}], "]"}]], "Input",
 CellChangeTimes->{{3.948851623865305*^9, 3.948851637983844*^9}},
 CellLabel->
  "In[827]:=",ExpressionUUID->"83b84d18-93ad-459a-8f8e-145aabf9438d"],

Cell[BoxData[
 TemplateBox[{
   GraphicsBox[{{{{}, {}, 
       TagBox[{
         Directive[
          Opacity[1.], 
          RGBColor[0.368417, 0.506779, 0.709798], 
          AbsoluteThickness[1.6]], 
         LineBox[CompressedData["
1:eJwd13k4VN8bAPA7djNzxzIlSaFNKtn6ZddLZCkp2SrRql0ltAkJRUiWrFER
yr5VijJIpUISWSv5SrY2Stbfe/prns9z57nnnvMu5xyFXUet9/JRFOXFoCjy
a5WhKYI/UNx0pWD1DDWep9/Pw10MCl4GNoiuQSc5Zr+p4qdA8fBB27XoIfEF
CUHCFGiZPn6xHh1ymrOCK0aBz/JhxS3oos0vIkbEKTgT1znfEd2m7P+nWZKC
xCgXSWf00q6/5YlSFHRPudXtQT+3+G/z4nkUzBA8WXEU/X3hjQci8hRsO2C6
2w09a3rr3H4FCvgPTIy6o10K63tyF1HQ5azJfwYtIFt6WluZgs6ZPZEX0IaD
Ecnr9SjwP1qWHYXe/8xSQMWAAkOv/hvX0OE3RQ5IAAVTbpeCYtEfbb3Vm9ZQ
YC+gppuI9n584KnzOpzv4BKFFHRa7MKlRpYUqKQ8LE9Fv3b7ELbQioKJK1O2
aWhZRVuHr9YUSDo83nkH/fAK9LttpcAvUXA6B911YNzK1pGCFwslLPPQosb3
ijSdKLg2Ln41H+0wusx7YicFEms544Vo34aers7dFMQIySoUo9Ozbpry9lJg
l2ugfw/9e8csicADFLye99n+AXqeboPH/kMUjLM97ErQJjNDWy2OUNCmprfu
ITrqBV+q2HEK6nWCZ5WiS1PKRH66UdAkr/CNuPvcqSON7hR4GNJlZWgN9aFV
cadw/fgF9Z6g7+7TUEk9Q4Hjg2vjxPOvn1LM9aLgYdeP3HJ0fEOZ3ENvCk6E
yW/hoSVF+KWf+lLA4S3/QxysbyZe70fBs9PywRVovhOhIm3+FETkC0pWos9k
NFA9gRTIbesJI/7ZMevv90sUfNr1iqpCH+Ru/zEeTAEzl7ePuMvs1lehUAri
5eoribd6f/kkcYWCLWGMmU/RDYXLW2WvYj7UOm8jtvh6vEExEtc7Z/gaccW8
+zXq0RRUDb94RqxjM1GhH0NBwK6vg8QFQYaPzOIoeFfgKFpN8vVJYOHmBAqu
xivLEN8afpnpdJ2C88/3yhPLLJVIPZBMwab/OLLEEc52ie43KbgeqU4TM6MT
onxSKBg+2vqLvN+v5mNI8G1cf3HxeuKx6UUB0ekUlAt13CR2+9+hczfuUKDU
bnGAuO9gnkdmJgWBM3cvJt51Y+TIvWwKbNRUWsj8W9/puPByKZiZ8eA8sTXL
1+lVPubzgIg8cQ08tWsuxPo+qFRE1tfIk2nVVYzrE7TAgFj9U9Tq0RIKShVr
NEh87kq1avKXUmBuF5RM4jd/vZwq5zHGP8CU8S++9+/IL6ygYJVATxrJh+CB
IWmVKsy/xvd9j0l856+U0KmmYE3Gt4XEP0MeMzbWUOAqnXOW5NvBCv6xra8o
+Cy8P/YRiecfs597aynIfH8ok+Rrw663XWcbsL683YpIfudr9Vamt1Kw95bn
5iL0Elfl0oJ2CjrG3BeQermR4lZU1knBb2WBPlJP4ZzJ1LddFPQ2jG7NRR/r
lgic7qPgy22N16Q+e2fbezMHKWAH5VtnoHdYJXrO/EaBJle4jtTzxoeL9y37
hfGc7ZhF6l81XNfMfpyCyJs3x0h/sBo7G7t6koJ+kT+2CWjXPaW9itMUXL4U
cicOnaWlHzTKx4COJ5HapN8s+WRQE8dkwGThu8kwtIK60fr22Qz45qsy1wcN
iX6JVXMYsE+watqLfI9Q5UDWXAYUXRRqI/0tqXVN6DkFBuS75Z31JPl2waR2
nhIDPnlvdjlC4tFotnGnFgM8T6T1kP6rZhB0w1yHAQtP6Njbk/lkvPiupseA
8O095TboMC+Lq3zAgB09yT5WJD8XrW9IMcXniRsyjdH8nlY2PXYMMG9ayVNG
D8+yczjkwYDaU+rccS7GU/rwDIuTDLjsLlH1B/1jtl/9ktP4/Sn00WH00Jwc
sx4vBmRZuxcOor/KCWnv9Eebx/3+gO5UvDfbPpIB632VDlWin2tKtRnlM2Dt
lnGNQHS11vIYhUIGbJhpouGHfqpttJkqZoB2xjZlb3SFruvLsgcMsPQQkPRE
l62ufqRVzoDiX83X96ILTD0TV9QxoPK1VNUadIJ903aZQQaI325xnZDEeir0
zFb4hvM3On7kD1pLfNbkkh8MUF+d6fIT3fTcPlFzhAHHjsiZ96IldVpabSYZ
oLjtfu1bdLBsu/0Vmg+OpHG67qDPfPq0SWAFH+S/ad1sjd56aNBkyJUPRIyz
MqMl1HifMt4sl+7lg5B3zP20OPb3h+t/uxzih1+SfcLaHKwXf+XijQP88NXt
3Fxrthpv3ck2t/A9AlCTLHPKl6nGyzaQ5470CMCLPpc3gSL4fSrqBbk7BCFN
9v2a+0JYP+/vrBV8Lwj0S2E+SlCNJ2z3oMxnixDUi9aK6PKr8X5NRGpsbBCC
yhU9F3MZarzRk0IhJrbCYGC+sGQhpcb7cLez5d07YXgkGONVPaXKCxP2X1xq
KQLrJr4035pU5dlqlds+qxOBpHMvnEInVHndES8uLDEXhXLe05CccVVeEped
uGqdKOgvT5LMRG+J2lBkbCkKSbN/xaeja6Pfdu/YJApOeeKFN9AlsR0mcVtE
oVGQw4hEhyX9EGYeFIUxqwzuKbTW3dkh/cGisMyuV8wYHcI7EJXzShQ0pT3X
fh5T5S1uOS9dWCsKewzL3T+iy7/HJd6vF4WrFhtud6CH5WpSyxtFoTpCg36P
3u69tLihXRQkfkqMvkKv0O1/93tAFFaVRGrfR78pOjxrNc2EqBa9faFoqYyj
8XWWTOhR+GIKaPthP898KybEB4soGaBj4Zp15CYmrNg9ydJDz2kpZdrbMmGl
kHOzJlqeyTzb6ciEa24/Lqiglx5O3TZ4iAkRmbUacmgD1RZZVjAT0geX9k3/
VeX5eA2MDlxmws454QJT6PLn0421oUw4b1QsP4Fes3NxaMRVJvBN6jmNos0i
TkzOjmPC7WuqQ9/R1sN055IMJjjrz9nZhd73wCh5bTUTMjYEh1WjR50/cjY9
Z4JKkO+jKnSwsLf3thomvN94pK8CnWNXsv1YLRNsNilueIIeHlaRjW9iQu19
QeUHaD+1uXGDPUwwVMgzvYtOvPsnIkqYBUOmbX1X0Cuso/mSRVlgYCNgG4Z+
8lfd7Q6Lhf1RlBeC7jJz3fRYjAUj/LeSgtBKX7rFemexQMBl7OgF9L0FDSG6
S1hgcSvg4En0m8SswC4zFgx4TD/YgWaeNtlQY8EC8S2TJ5zRRradMwvWs8BQ
1E/VCV1Ei98+v5EFpvxzc7ahY71PVMo7sKCoLOCRHdpphw7lvI8FDisD5lmi
+xY8P90WwILl8daULnoBtdOw8iILxtVq+7TRju1/RTKDWCCx4GGTFvp11LLY
M6Es4Bl9LFiFzhO8cm92NAt+NW7yUkd7frH9ZZ/KAkFD5c1L0XyZnw83VrDg
6nQnaw5aZp71jYIqFoSGxCnKoNWvlr8Nr2bBoRs3jGejd5+8rmNZwwLtsqt+
s9BVa+xFqt+w4MnxQXoG+mJ7Tcr9jyxYuXJ0J41mcwpa46dYsOJ8zRiFXnhe
nnOaYgPNbDAg1hsOM7TnY0OLq4T/9Kgq70jroQyuEBskcldKTqFr0xZ5htBs
yBob0xtHX10dJ+Ety4a0xN8vR9BSx33NduqwwfbTipf9aJ/Vp8X267HB96nu
EuJe2q3J1YAN/luSA/vQJXd37/EyYsN8h32mX9GO3Wt9YyzYsHtZ9/se9E17
+sHrrWyozOjQ6UIzFwv5NDqyIcRoJOsT2m14yqTNiQ13HtvJExtf/f62dxcb
vNSGmR/RPTVvv/EfYoPYO79vHejlBvGKOmfZUHHCYKQFHc2OHIJzbLA6Gn2W
eKr1crGpDxv8ipT4ietOnltje4ENDpNCUu/JePk7nI9dZoNzubdFE/rBQsWY
tAQ21AcXDzagFX7JOWVfZ8MMUf+LxME86UVFyWyY6XZhPvE2J2YhL4UNI8MS
jm/IeDGDte2ZbFDa4dBRh17DKhLilqKzP856jbbmZCz6U8YGC4vBF6/QuyQS
jduesOHBwKgXsd8sf7+USja8fcPseYmuWGAzpfGSDadlRKpq0A2LzeZKv2aD
R/34OeIuJT29iVo2NO77qkXMUF14pqqBDQvy8vJfoEFveMSmlQ3NDZ05z9Eb
V/fO0G5ng9vTiGPEO4zaNeZ2sqFESk+D2Mes6vh/n9iQ53b40TP0Y5uoQY+v
bKg6oNFcjdY/svK/a6NsePb6ne5T9PpjSwTOjrFh3uVYNrHjCdkFzhNsaFpp
2lmF9jotsFORokFxdK8/cWlAY/t9YRrCR2LbKtGvLj0fTxClIf3l3ULi9sul
Mr4sGpS/poQQj19NdTATo0Euy9yQWCfJvfG9FA1tWpuLK9AWN/f/KpWmYanq
lSjiramOkjdlaChpznYnPn3XeOOBeTTIfA/XJL6UrXXUUp6GUn0bGeLYvOVh
avNp0Bv5M8kj8b8349XfRTR83N75jPh5iUh/hyINkYNyOcTvSydEK5RoWJu6
Opp4tKLbNFiZBs21s1yIRarfu7iq0FAjUWtFLP3iVYC1Gg2CT3foEGvWFVXK
/I8G99uzJIljlTU8FTVpCOrInSwn77ucv2SlNg1N9037iB36VNpAF+fv09lM
/MAsJ9RSn4bj3ieqiaXTl8PW1bheDKF7xKcEM3+6GNIwbR2dRqxVkW7va0KD
RlR6MHGs/GJmqCkNXrJK3v/G804tjTOnIft2qtu/8TrmH01bRwP/udn7iUt0
byoUWtIg8j3QiVgmXq7xiRUNMesHbInPjF4PfLWJhuaPZhuIW+1ktVs24/qM
J5gS6xTH9/9nS0NWX7chcTx3dtJPexoUpubrE48dj9k4vYWGGQG22sRb62fy
sx0xHnVnVxE/WhFVLO1EQ+ry6JXEsqGS+xftoCFt8IYGsVd/uIz6Lhq+70r6
53ZzsdcGe3B+HSH//q+XEeqzzoXG+96hf+9LFGKrO+ynoVNR5994E3uCu/cc
pGF1wh89YsdKkZjjh2kY25ry73vLFC6ae7vSkFii928+83wFJ4KP4XowKy2J
vTsv5MS40XAk+X//1qNTj29nqjsNm15Hbic2SPDl5nvScOFLuwtx0t+pp2Wn
aFhmJH6ceMr+3KmaMzSUqSl7ETvdG1/a7EUDH0vjEvGTGWc6PnvTILlAIZpY
/sTole++NDjU/b5F7PvG02jSj4bLewvziSHsRLrURRrMMzrfEN8Y+LFlQRDm
M2P9Z2Jq3TG26mUa/JOvjxCXCx85bn6FhjCBflmSj4bnXXS9YvD/UrKexLc+
dA9eiqOhXiUujJjPYPeN6AQa7iiPpBNXjDkL5ibTsD3NtIPYyH1L3ad0rG9v
Y2tSX7cams8P3cH8jUs/TsynZrdyPJOGosjuq8SVg9ZxM/KwPyR8bSQ23rd+
t+kDGuIWcvaSevd3vHHe4iENxvZngomrNg0nW5bScDetMI94jV5i++ZyzF+d
y9PERhIDtjue03DsZlka6Td+QuC+u4aGRwp+DcQV45ERLq/IfMWmiQ17dOsO
1+N6xvtsJf0LHl02O/2eBrowU4b0O9+8Dy5erTSI/by1nrj8tkaATzsNbgPb
fYhXh7fxAj5iPT6V/UJssHeZbkQvDQF/sp+Q/qkn9lI5c5QGk7qkKNKPvQTk
1ueM0aAPoQ3EpX/dDuZP0OBkv0qC9G/dbpn0+xQHMvXvhRPrlByUrxLhwH87
tseS/UBrN5PbIc2B1ouvX5D9ROO++ShHmwP10QfyyX4k8ynW9ZsOB0L1h6aJ
KVZvd50eBwpNhKzekv3eKfBNOHDAuXpoiPigUOVdSTMOBD6J/t87ki+2etul
7DlgO9HR0YzmDK+omOvBgXzPkzFkvx2Z66015ckBvqfxf4jbTV/ndJ7igJ29
sUMn+m7CoYRkLw4MFyyZ8wFtsibDXcGfA+UGy9LJ/u0VoaC4KJIDJvPLmz+j
+1RnhCzP58DfmadiyflB4d5g9P8KOXD/2HxJcr5w0H2WbFDMgU3gGEL8zORM
4cYSDpg7evkNoFO3fmx153Eg6OBOjyFSP/5ZSmVv8PmQncdPsl82Gz+z/MkB
zcbHrWOkn3l78B3VEIOG4p755PwUq2Wxx/Z/YjCX73YBsefPedW6mmLwlXpu
xCHnM5fnQSK6YuD9TGePGDrLco7ELSMxOOdUkymBTpLlyb3bJAYZF80tpdD+
D9n6usfEwCM1vFkOvfF3yknhbBxvjdKoBvo/SdnjcyXFYXLwM4OcX3Oj8mNe
WItDq0mofAQ5b2Zml8lfEYcO9UnOU7TU8hGb4Hpx0Lb58I3cBwoNU/qTaAkY
6P3yZhXeHww1BCZ9zSXA+O/GWld0e1iej0ewBAhRVruz0Nt8Khkzn0nA3olD
Zj3onhaFkWoRSWB67Zu3CO9Tu8Q1dq81l4Qrqo7xu9AVbXfrjwVIwm+bqssJ
6BUSrrnZ1ZLgef3Arfdo77aY0Gh+LuRzg7rF8f735Lx7j8VqLhxtm1YzRdMR
iXmSvvhcfJp5Hm2guexMQCkXbru2Dhajxeeo74ks40IKn1fzPfTnKa0NNx9z
4Y6wMO8++lL12vll5VwosGyJLEE32O6qGa7igpeSq1YZeq97nMye11woVbE5
V4UOyRd+ZNTJhSFO/0gD2imac3vjBy7UjeW2v0WrnZ55xekjF8Yytlc2optg
we4zXVwo0jwR3oSWqzdgFfRwYUt4oFIrumDIY5vCNy7sfWVu/wnt3+BlovKd
Czm+sXpdaPt7F1T0f3DhWnqdwmf0xLmr/Ft+cUFE509/N3otnZ0Z/ocLP/uX
+vSipX8URieNciEst3T3V3R/40OfrL9caHyyyqwPHZ74fPPzcS5UF34WH0Dv
8q3Tb5rgglqY1Ajxyj1Nit2TXKi8pdYyiBYy65D4OcWFrwMry4bQLcu6x6en
uSC5X/7mN/T/AbAXLEc=
          "]]}, 
        Annotation[#, "Charting`Private`Tag$18844#1"]& ]}}, {}}, {
    DisplayFunction -> Identity, Ticks -> {Automatic, Automatic}, 
     AxesOrigin -> {2., -1.1118576502512274`*^6}, 
     FrameTicks -> {{Automatic, Automatic}, {Automatic, Automatic}}, 
     GridLines -> {None, None}, DisplayFunction -> Identity, 
     PlotRangePadding -> {{
        Scaled[0.02], 
        Scaled[0.02]}, {
        Scaled[0.05], 
        Scaled[0.05]}}, PlotRangeClipping -> True, ImagePadding -> All, 
     DisplayFunction -> Identity, AspectRatio -> 
     NCache[GoldenRatio^(-1), 0.6180339887498948], Axes -> {True, True}, 
     AxesLabel -> {None, None}, AxesOrigin -> {2., -1.1194301265530887`*^6}, 
     DisplayFunction :> Identity, Frame -> {{False, False}, {False, False}}, 
     FrameLabel -> {{None, None}, {None, None}}, 
     FrameTicks -> {{Automatic, Automatic}, {Automatic, Automatic}}, 
     GridLines -> {None, None}, GridLinesStyle -> Directive[
       GrayLevel[0.5, 0.4]], 
     Method -> {
      "DefaultBoundaryStyle" -> Automatic, 
       "DefaultGraphicsInteraction" -> {
        "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
         "Effects" -> {
          "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
           "Droplines" -> {
            "freeformCursorMode" -> True, 
             "placement" -> {"x" -> "All", "y" -> "None"}}}}, 
       "DefaultMeshStyle" -> AbsolutePointSize[6], "ScalingFunctions" -> None,
        "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
           (Identity[#]& )[
            Part[#, 1]], 
           (Identity[#]& )[
            Part[#, 2]]}& ), "CopiedValueFunction" -> ({
           (Identity[#]& )[
            Part[#, 1]], 
           (Identity[#]& )[
            Part[#, 2]]}& )}}, 
     PlotRange -> {{2, 
       5}, {-1.1194301265530887`*^6, -1.1122562016355358`*^6}}, 
     PlotRangeClipping -> True, PlotRangePadding -> {{
        Scaled[0.02], 
        Scaled[0.02]}, {
        Scaled[0.02], 
        Scaled[0.02]}}, Ticks -> {Automatic, Automatic}}], 
   FormBox[
    FormBox[
     TemplateBox[{"\"c pec\""}, "LineLegend", DisplayFunction -> (FormBox[
        StyleBox[
         StyleBox[
          PaneBox[
           TagBox[
            GridBox[{{
               TagBox[
                GridBox[{{
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    RGBColor[0.368417, 0.506779, 0.709798], 
                    AbsoluteThickness[1.6]], {
                    LineBox[{{0, 10}, {20, 10}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    RGBColor[0.368417, 0.506779, 0.709798], 
                    AbsoluteThickness[1.6]], {}}}, AspectRatio -> Full, 
                    ImageSize -> {20, 10}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.1] -> Baseline)], #}}, 
                 GridBoxAlignment -> {
                  "Columns" -> {Center, Left}, "Rows" -> {{Baseline}}}, 
                 AutoDelete -> False, 
                 GridBoxDividers -> {
                  "Columns" -> {{False}}, "Rows" -> {{False}}}, 
                 GridBoxItemSize -> {"Columns" -> {{All}}, "Rows" -> {{All}}},
                  GridBoxSpacings -> {
                  "Columns" -> {{0.5}}, "Rows" -> {{0.8}}}], "Grid"]}}, 
             GridBoxAlignment -> {"Columns" -> {{Left}}, "Rows" -> {{Top}}}, 
             AutoDelete -> False, 
             GridBoxItemSize -> {
              "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
             GridBoxSpacings -> {"Columns" -> {{1}}, "Rows" -> {{0}}}], 
            "Grid"], Alignment -> Left, AppearanceElements -> None, 
           ImageMargins -> {{5, 5}, {5, 5}}, ImageSizeAction -> 
           "ResizeToFit"], LineIndent -> 0, StripOnInput -> False], {
         FontFamily -> "Arial"}, Background -> Automatic, StripOnInput -> 
         False], TraditionalForm]& ), 
      InterpretationFunction :> (RowBox[{"LineLegend", "[", 
         RowBox[{
           RowBox[{"{", 
             RowBox[{"Directive", "[", 
               RowBox[{
                 RowBox[{"Opacity", "[", "1.`", "]"}], ",", 
                 InterpretationBox[
                  ButtonBox[
                   TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    RGBColor[0.368417, 0.506779, 0.709798], 
                    RectangleBox[{0, -1}, {2, 1}]}}, DefaultBaseStyle -> 
                    "ColorSwatchGraphics", AspectRatio -> 1, Frame -> True, 
                    FrameStyle -> 
                    RGBColor[
                    0.24561133333333335`, 0.3378526666666667, 
                    0.4731986666666667], FrameTicks -> None, PlotRangePadding -> 
                    None, ImageSize -> 
                    Dynamic[{
                    Automatic, 
                    1.35 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])}]], 
                    StyleBox[
                    RowBox[{"RGBColor", "[", 
                    RowBox[{"0.368417`", ",", "0.506779`", ",", "0.709798`"}],
                     "]"}], NumberMarks -> False]], Appearance -> None, 
                   BaseStyle -> {}, BaselinePosition -> Baseline, 
                   DefaultBaseStyle -> {}, ButtonFunction :> 
                   With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    RGBColor[0.368417, 0.506779, 0.709798]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["RGBColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                   Automatic, Method -> "Preemptive"], 
                  RGBColor[0.368417, 0.506779, 0.709798], Editable -> False, 
                  Selectable -> False], ",", 
                 RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}]}], "]"}], 
             "}"}], ",", 
           RowBox[{"{", #, "}"}], ",", 
           RowBox[{"LegendMarkers", "\[Rule]", "None"}], ",", 
           RowBox[{"LabelStyle", "\[Rule]", 
             RowBox[{"{", "}"}]}], ",", 
           RowBox[{"LegendLayout", "\[Rule]", "\"Column\""}]}], "]"}]& ), 
      Editable -> True], TraditionalForm], TraditionalForm]},
  "Legended",
  DisplayFunction->(GridBox[{{
      TagBox[
       ItemBox[
        PaneBox[
         TagBox[#, "SkipImageSizeLevel"], Alignment -> {Center, Baseline}, 
         BaselinePosition -> Baseline], DefaultBaseStyle -> "Labeled"], 
       "SkipImageSizeLevel"], 
      ItemBox[#2, DefaultBaseStyle -> "LabeledLabel"]}}, 
    GridBoxAlignment -> {"Columns" -> {{Center}}, "Rows" -> {{Center}}}, 
    AutoDelete -> False, GridBoxItemSize -> Automatic, 
    BaselinePosition -> {1, 1}]& ),
  Editable->True,
  InterpretationFunction->(RowBox[{"Legended", "[", 
     RowBox[{#, ",", 
       RowBox[{"Placed", "[", 
         RowBox[{#2, ",", "After"}], "]"}]}], "]"}]& )]], "Output",
 CellChangeTimes->{{3.948851625380363*^9, 3.948851638412272*^9}, 
   3.9490504803824244`*^9, 3.949050891241804*^9, 3.9490510931073513`*^9, 
   3.949051147309782*^9, 3.949051241039414*^9, {3.949051280701461*^9, 
   3.949051296503872*^9}, 3.9490513401900587`*^9, 3.9490520141395273`*^9, 
   3.949053621666863*^9, {3.9490538315656147`*^9, 3.949053861023066*^9}, 
   3.949053923137138*^9, 3.9490549083473473`*^9, 3.949054984793026*^9, 
   3.949122989576313*^9, 3.949123803875752*^9, 3.9491319625166397`*^9, 
   3.949132051170393*^9, 3.949132426930378*^9, 3.949132528935989*^9, {
   3.949132626909583*^9, 3.949132649154056*^9}, 3.949132715158855*^9, 
   3.949132771910017*^9, 3.949132808816422*^9, 3.949132847708753*^9, {
   3.949132966085569*^9, 3.949132982306514*^9}, 3.949133038266418*^9, 
   3.94913314083414*^9, 3.949133187686781*^9, {3.949133617404207*^9, 
   3.949133636103135*^9}, 3.949143174802969*^9, 3.9491432113541594`*^9, 
   3.9491432944017677`*^9, 3.94914950244666*^9, 3.9491497795691032`*^9, 
   3.9491503438974943`*^9, 3.949150404796329*^9, 3.949150494122957*^9, 
   3.949150545427711*^9, 3.9491508598869143`*^9, 3.949159058909634*^9, {
   3.949160200758336*^9, 3.949160210098213*^9}, 3.949160251230467*^9, 
   3.949161094554675*^9, 3.949161329501089*^9, 3.9491641638523397`*^9, 
   3.949164404361043*^9, 3.949164750224161*^9, 3.949164859232272*^9, 
   3.949165012935919*^9, 3.9493765992912292`*^9, 3.949384361869316*^9, {
   3.949384946831045*^9, 3.949384957203053*^9}, {3.949386671234825*^9, 
   3.949386679187182*^9}, 3.949387138151353*^9, 3.949387181869782*^9, 
   3.9493909060832043`*^9, 3.949391092509417*^9, 3.9493912407995863`*^9, {
   3.949401009193062*^9, 3.9494010373451147`*^9}, 3.949401130797984*^9, 
   3.9494011621616592`*^9, {3.9494012384326677`*^9, 3.949401293850465*^9}, 
   3.949465022360312*^9, {3.949465487972685*^9, 3.949465514411517*^9}, 
   3.949465560342655*^9, 3.949465597576756*^9, 3.949465648183613*^9, 
   3.949468369935361*^9, 3.949468714480785*^9, 3.9494744715856047`*^9, 
   3.949474515285756*^9, 3.949474677983548*^9, 3.9494747518630943`*^9, 
   3.9494754439767647`*^9, 3.949475762070751*^9, 3.949475935457896*^9, 
   3.949484653705947*^9, 3.949636358513167*^9, 3.949743933983931*^9, 
   3.9497473945869093`*^9, {3.949747430116836*^9, 3.949747469167206*^9}, 
   3.9500876610681067`*^9, 3.950089597737343*^9, 3.950089824647243*^9, 
   3.950089950030965*^9, 3.950151851506756*^9, 3.9507629514989557`*^9, 
   3.950763369691296*^9, 3.950764201107931*^9, 3.950764780143326*^9, {
   3.950766147722433*^9, 3.9507661694874487`*^9}, 3.9507668277854137`*^9, 
   3.9507669095285378`*^9, 3.950767423590682*^9, 3.950771394912511*^9, 
   3.950856029636446*^9, 3.950859990404471*^9, 3.950860137126815*^9, {
   3.950860947299878*^9, 3.9508609718106823`*^9}, {3.950861012703246*^9, 
   3.950861028040394*^9}, {3.950861137129475*^9, 3.950861174191947*^9}, 
   3.950861235824952*^9, 3.950861379501566*^9, 3.950861531876718*^9, 
   3.950862746885553*^9, 3.950939768618149*^9, 3.9509398170801363`*^9, {
   3.950939888957448*^9, 3.950939916339623*^9}, {3.9509404531098337`*^9, 
   3.9509404701819696`*^9}, 3.950940535279306*^9, 3.9509405877574244`*^9, {
   3.950941096421371*^9, 3.950941106559065*^9}, 3.950941277617714*^9, {
   3.950941485926262*^9, 3.950941510309205*^9}, 3.950941593946506*^9, 
   3.950941708661716*^9, 3.9509418234107943`*^9, 3.950942133154248*^9, 
   3.950942208061555*^9, {3.950942281065837*^9, 3.950942299282528*^9}, 
   3.950942419368091*^9, 3.950942555151957*^9, 3.950942751370514*^9, 
   3.950942850848853*^9, 3.950942998811458*^9, 3.950946258954013*^9, {
   3.950946475701067*^9, 3.950946488353722*^9}, 3.950947118012043*^9, 
   3.950947231512464*^9, 3.950947563372966*^9, 3.950948994190761*^9, {
   3.956417792441125*^9, 3.956417815513281*^9}, 3.956417849368956*^9, 
   3.95641795505856*^9, {3.95662992262422*^9, 3.9566299339326077`*^9}, {
   3.956630516621851*^9, 3.9566305440979013`*^9}, 3.956646032775055*^9, 
   3.9566481782028723`*^9, 3.9566496940911818`*^9, 3.959502320712702*^9, 
   3.959506615234272*^9},
 CellLabel->
  "Out[827]=",ExpressionUUID->"5146ebae-3898-458a-9238-259bbf04535f"]
}, Open  ]]
}, Closed]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Variational solution of the rovibrational problem", "Section",
 CellChangeTimes->{{3.6824061519025583`*^9, 3.682406171443014*^9}, 
   3.9388689047598886`*^9},ExpressionUUID->"a8d2d175-08fe-4d7c-bda7-\
b6da8412d797"],

Cell[CellGroupData[{

Cell["Initialization", "Subsection",
 CellChangeTimes->{{3.68274900984862*^9, 3.682749038787621*^9}, {
  3.722590953558724*^9, 3.722590954130748*^9}, {3.72267172250296*^9, 
  3.7226717236084347`*^9}, {3.9388717711305013`*^9, 
  3.9388717773118353`*^9}},ExpressionUUID->"4ee60702-31a2-488f-9a58-\
8fe6e1e50077"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"Ebmin", "=", 
     RowBox[{
      RowBox[{"FindMinimum", "[", 
       RowBox[{
        RowBox[{"bpesbo", "[", "x", "]"}], ",", " ", 
        RowBox[{"{", 
         RowBox[{"x", ",", "1", ",", "6"}], "}"}]}], "]"}], "[", 
      RowBox[{"[", "1", "]"}], "]"}]}], ";", 
    RowBox[{"NumberForm", "[", 
     RowBox[{"Ebmin", ",", "14"}], "]"}]}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"Ebmin", "=", 
     RowBox[{
      RowBox[{"FindMinimum", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"bpesbo", "[", "x", "]"}], "+", 
         RowBox[{"brelcorr", "[", "x", "]"}], "+", 
         RowBox[{"blqedcorr", "[", "x", "]"}], "+", 
         RowBox[{"bdboc", "[", "x", "]"}]}], ",", " ", 
        RowBox[{"{", 
         RowBox[{"x", ",", "1", ",", "6"}], "}"}]}], "]"}], "[", 
      RowBox[{"[", "1", "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"Ecmin", "=", 
    RowBox[{"NumberForm", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"FindMinimum", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"cpesbo", "[", "x", "]"}], "+", 
          RowBox[{"crelcorr", "[", "x", "]"}], "+", 
          RowBox[{"clqedcorr", "[", "x", "]"}], "+", 
          RowBox[{"cdboc", "[", "x", "]"}]}], ",", " ", 
         RowBox[{"{", 
          RowBox[{"x", ",", "1", ",", "6"}], "}"}]}], "]"}], "[", 
       RowBox[{"[", "1", "]"}], "]"}], ",", "14"}], "]"}]}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Ecmin", "=", 
     RowBox[{"-", "5.1004989495217"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"NumberForm", "[", 
    RowBox[{"Ecmin", ",", "14"}], "]"}], "\[IndentingNewLine]", 
   RowBox[{"NumberForm", "[", 
    RowBox[{"Ebmin", ",", "14"}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.949050908195957*^9, 3.9490509254423513`*^9}, 
   3.949051116404129*^9, {3.949164002797072*^9, 3.949164031865754*^9}, {
   3.950087778731372*^9, 3.950087800462593*^9}, {3.9509397519185343`*^9, 
   3.95093975414937*^9}, {3.950940598147482*^9, 3.950940618499147*^9}},
 CellLabel->
  "In[828]:=",ExpressionUUID->"17eb4b2d-56ac-40ae-bb40-98c07899eef9"],

Cell[BoxData[
 TagBox[
  InterpretationBox[
   StyleBox["\<\"-5.1004989495217\"\>",
    ShowStringCharacters->False],
   -5.100498949521722,
   AutoDelete->True],
  NumberForm[#, 14]& ]], "Output",
 CellChangeTimes->{{3.949050910509549*^9, 3.949050925805276*^9}, {
   3.9490510931195183`*^9, 3.949051117123776*^9}, 3.949051147320266*^9, 
   3.949051241059312*^9, {3.949051280739991*^9, 3.949051296544695*^9}, 
   3.9490513402253942`*^9, 3.949052014179487*^9, 3.949053621703663*^9, {
   3.949053831604395*^9, 3.949053861058488*^9}, 3.949053923171075*^9, 
   3.9490549083826313`*^9, 3.9490549848287497`*^9, 3.9491226219293947`*^9, 
   3.949122855915573*^9, 3.9491229896166353`*^9, 3.9491233105919933`*^9, 
   3.949123803916185*^9, 3.9491317280503893`*^9, 3.949131962567832*^9, 
   3.949132051210874*^9, 3.949132426974576*^9, 3.9491325289902773`*^9, {
   3.949132626954482*^9, 3.949132649218137*^9}, 3.949132715203863*^9, 
   3.949132771956099*^9, 3.949132808860099*^9, 3.949132847759164*^9, {
   3.949132966138467*^9, 3.949133000987336*^9}, 3.9491330383111553`*^9, 
   3.9491331408772507`*^9, 3.949133187731933*^9, {3.949133617455521*^9, 
   3.949133636154625*^9}, 3.949142510406796*^9, 3.949143174831746*^9, 
   3.949143211407879*^9, 3.949143294430955*^9, 3.949149502466634*^9, 
   3.949149779592168*^9, 3.9491503439326887`*^9, 3.949150404834702*^9, 
   3.9491504941579447`*^9, 3.949150545464223*^9, 3.949150859938775*^9, 
   3.9491590589462957`*^9, 3.949159496245891*^9, {3.949160200794915*^9, 
   3.9491602101278257`*^9}, 3.9491602512559633`*^9, 3.949161094596857*^9, 
   3.9491613295381536`*^9, 3.9491637730219717`*^9, 3.9491640340403852`*^9, 
   3.949164163886771*^9, 3.949164404399251*^9, 3.949164750256344*^9, 
   3.949164859266499*^9, 3.949165012970867*^9, 3.949376599331524*^9, 
   3.9493831991854477`*^9, 3.9493834817217293`*^9, 3.949384286189365*^9, 
   3.9493843618866653`*^9, {3.9493849468453703`*^9, 3.949384957220242*^9}, {
   3.949386671253729*^9, 3.9493866792057734`*^9}, 3.94938713817032*^9, 
   3.9493871818878117`*^9, 3.949390906101932*^9, 3.949390958777479*^9, 
   3.949391092527177*^9, 3.9493912408167467`*^9, {3.9494010092064037`*^9, 
   3.949401037364256*^9}, 3.949401130812998*^9, 3.949401162178276*^9, {
   3.9494012384490337`*^9, 3.9494012938641577`*^9}, 3.949460328879086*^9, 
   3.949465022372546*^9, 3.9494650896076403`*^9, {3.949465487985705*^9, 
   3.949465514426*^9}, 3.949465560357954*^9, 3.94946559759237*^9, 
   3.949465648200219*^9, 3.949468369951601*^9, 3.949468714498672*^9, 
   3.949470050800343*^9, 3.949474471598753*^9, 3.949474515300993*^9, 
   3.949474677998425*^9, 3.9494747518798018`*^9, 3.94947523084188*^9, 
   3.949475443991188*^9, 3.949475762086852*^9, 3.949475935474235*^9, 
   3.949484653722231*^9, 3.9496363585293827`*^9, 3.949729686261397*^9, 
   3.94974393400202*^9, 3.949747394605947*^9, {3.949747430137516*^9, 
   3.94974746918673*^9}, 3.949747554931244*^9, 3.9500876610881243`*^9, {
   3.9500877955453377`*^9, 3.950087800817378*^9}, 3.9500895977590857`*^9, 
   3.950089824662858*^9, 3.9500899500411863`*^9, 3.950151851521915*^9, 
   3.950153398064939*^9, 3.950160837891241*^9, 3.950762972918004*^9, 
   3.950763369717433*^9, 3.9507642011481028`*^9, 3.950764780157428*^9, {
   3.95076614773514*^9, 3.950766169501546*^9}, 3.950766721363195*^9, 
   3.9507668278021717`*^9, 3.950766909544207*^9, 3.950767423604691*^9, 
   3.950771394928506*^9, 3.950856029649907*^9, 3.950859990419105*^9, 
   3.950860137140265*^9, {3.950860947314025*^9, 3.950860971824842*^9}, {
   3.9508610127185287`*^9, 3.950861028057909*^9}, {3.950861137146091*^9, 
   3.95086117420497*^9}, 3.950861235842999*^9, 3.9508613795177393`*^9, 
   3.950861531898221*^9, 3.950862746902165*^9, 3.950939768629633*^9, 
   3.950939817092688*^9, {3.950939888973159*^9, 3.95093991635501*^9}, {
   3.9509404531235437`*^9, 3.950940470195916*^9}, 3.950940535290958*^9, {
   3.9509405877695417`*^9, 3.9509406189970303`*^9}, {3.950941096434572*^9, 
   3.95094110657419*^9}, 3.9509412776307697`*^9, {3.950941485941223*^9, 
   3.950941510325992*^9}, 3.950941593961651*^9, 3.950941708677951*^9, 
   3.950941823430317*^9, 3.950942133171178*^9, {3.9509422023071127`*^9, 
   3.950942208079075*^9}, {3.9509422810863953`*^9, 3.950942299302006*^9}, 
   3.950942419394353*^9, 3.9509425551699667`*^9, 3.9509427513889017`*^9, 
   3.950942852575637*^9, 3.950942998827097*^9, 3.950946258970502*^9, {
   3.9509464757159567`*^9, 3.9509464883687143`*^9}, 3.950947118049893*^9, 
   3.9509472315757637`*^9, 3.950947563387907*^9, 3.950948994207494*^9, {
   3.956417792536434*^9, 3.956417815523769*^9}, 3.956417849381054*^9, 
   3.956417955076172*^9, {3.9566299226432247`*^9, 3.956629933946364*^9}, {
   3.956630516645574*^9, 3.9566305441106043`*^9}, 3.956646032791922*^9, 
   3.95664817822229*^9, 3.956649694110662*^9, 3.9595023600160847`*^9, 
   3.95950661525004*^9},
 CellLabel->
  "Out[829]//NumberForm=",ExpressionUUID->"51d462f7-19a1-4c02-86ce-\
43c0d012b891"],

Cell[BoxData[
 TagBox[
  InterpretationBox[
   StyleBox["\<\"-5.1004989495217\"\>",
    ShowStringCharacters->False],
   -5.1004989495217,
   AutoDelete->True],
  NumberForm[#, 14]& ]], "Output",
 CellChangeTimes->{{3.949050910509549*^9, 3.949050925805276*^9}, {
   3.9490510931195183`*^9, 3.949051117123776*^9}, 3.949051147320266*^9, 
   3.949051241059312*^9, {3.949051280739991*^9, 3.949051296544695*^9}, 
   3.9490513402253942`*^9, 3.949052014179487*^9, 3.949053621703663*^9, {
   3.949053831604395*^9, 3.949053861058488*^9}, 3.949053923171075*^9, 
   3.9490549083826313`*^9, 3.9490549848287497`*^9, 3.9491226219293947`*^9, 
   3.949122855915573*^9, 3.9491229896166353`*^9, 3.9491233105919933`*^9, 
   3.949123803916185*^9, 3.9491317280503893`*^9, 3.949131962567832*^9, 
   3.949132051210874*^9, 3.949132426974576*^9, 3.9491325289902773`*^9, {
   3.949132626954482*^9, 3.949132649218137*^9}, 3.949132715203863*^9, 
   3.949132771956099*^9, 3.949132808860099*^9, 3.949132847759164*^9, {
   3.949132966138467*^9, 3.949133000987336*^9}, 3.9491330383111553`*^9, 
   3.9491331408772507`*^9, 3.949133187731933*^9, {3.949133617455521*^9, 
   3.949133636154625*^9}, 3.949142510406796*^9, 3.949143174831746*^9, 
   3.949143211407879*^9, 3.949143294430955*^9, 3.949149502466634*^9, 
   3.949149779592168*^9, 3.9491503439326887`*^9, 3.949150404834702*^9, 
   3.9491504941579447`*^9, 3.949150545464223*^9, 3.949150859938775*^9, 
   3.9491590589462957`*^9, 3.949159496245891*^9, {3.949160200794915*^9, 
   3.9491602101278257`*^9}, 3.9491602512559633`*^9, 3.949161094596857*^9, 
   3.9491613295381536`*^9, 3.9491637730219717`*^9, 3.9491640340403852`*^9, 
   3.949164163886771*^9, 3.949164404399251*^9, 3.949164750256344*^9, 
   3.949164859266499*^9, 3.949165012970867*^9, 3.949376599331524*^9, 
   3.9493831991854477`*^9, 3.9493834817217293`*^9, 3.949384286189365*^9, 
   3.9493843618866653`*^9, {3.9493849468453703`*^9, 3.949384957220242*^9}, {
   3.949386671253729*^9, 3.9493866792057734`*^9}, 3.94938713817032*^9, 
   3.9493871818878117`*^9, 3.949390906101932*^9, 3.949390958777479*^9, 
   3.949391092527177*^9, 3.9493912408167467`*^9, {3.9494010092064037`*^9, 
   3.949401037364256*^9}, 3.949401130812998*^9, 3.949401162178276*^9, {
   3.9494012384490337`*^9, 3.9494012938641577`*^9}, 3.949460328879086*^9, 
   3.949465022372546*^9, 3.9494650896076403`*^9, {3.949465487985705*^9, 
   3.949465514426*^9}, 3.949465560357954*^9, 3.94946559759237*^9, 
   3.949465648200219*^9, 3.949468369951601*^9, 3.949468714498672*^9, 
   3.949470050800343*^9, 3.949474471598753*^9, 3.949474515300993*^9, 
   3.949474677998425*^9, 3.9494747518798018`*^9, 3.94947523084188*^9, 
   3.949475443991188*^9, 3.949475762086852*^9, 3.949475935474235*^9, 
   3.949484653722231*^9, 3.9496363585293827`*^9, 3.949729686261397*^9, 
   3.94974393400202*^9, 3.949747394605947*^9, {3.949747430137516*^9, 
   3.94974746918673*^9}, 3.949747554931244*^9, 3.9500876610881243`*^9, {
   3.9500877955453377`*^9, 3.950087800817378*^9}, 3.9500895977590857`*^9, 
   3.950089824662858*^9, 3.9500899500411863`*^9, 3.950151851521915*^9, 
   3.950153398064939*^9, 3.950160837891241*^9, 3.950762972918004*^9, 
   3.950763369717433*^9, 3.9507642011481028`*^9, 3.950764780157428*^9, {
   3.95076614773514*^9, 3.950766169501546*^9}, 3.950766721363195*^9, 
   3.9507668278021717`*^9, 3.950766909544207*^9, 3.950767423604691*^9, 
   3.950771394928506*^9, 3.950856029649907*^9, 3.950859990419105*^9, 
   3.950860137140265*^9, {3.950860947314025*^9, 3.950860971824842*^9}, {
   3.9508610127185287`*^9, 3.950861028057909*^9}, {3.950861137146091*^9, 
   3.95086117420497*^9}, 3.950861235842999*^9, 3.9508613795177393`*^9, 
   3.950861531898221*^9, 3.950862746902165*^9, 3.950939768629633*^9, 
   3.950939817092688*^9, {3.950939888973159*^9, 3.95093991635501*^9}, {
   3.9509404531235437`*^9, 3.950940470195916*^9}, 3.950940535290958*^9, {
   3.9509405877695417`*^9, 3.9509406189970303`*^9}, {3.950941096434572*^9, 
   3.95094110657419*^9}, 3.9509412776307697`*^9, {3.950941485941223*^9, 
   3.950941510325992*^9}, 3.950941593961651*^9, 3.950941708677951*^9, 
   3.950941823430317*^9, 3.950942133171178*^9, {3.9509422023071127`*^9, 
   3.950942208079075*^9}, {3.9509422810863953`*^9, 3.950942299302006*^9}, 
   3.950942419394353*^9, 3.9509425551699667`*^9, 3.9509427513889017`*^9, 
   3.950942852575637*^9, 3.950942998827097*^9, 3.950946258970502*^9, {
   3.9509464757159567`*^9, 3.9509464883687143`*^9}, 3.950947118049893*^9, 
   3.9509472315757637`*^9, 3.950947563387907*^9, 3.950948994207494*^9, {
   3.956417792536434*^9, 3.956417815523769*^9}, 3.956417849381054*^9, 
   3.956417955076172*^9, {3.9566299226432247`*^9, 3.956629933946364*^9}, {
   3.956630516645574*^9, 3.9566305441106043`*^9}, 3.956646032791922*^9, 
   3.95664817822229*^9, 3.956649694110662*^9, 3.9595023600160847`*^9, 
   3.959506615251432*^9},
 CellLabel->
  "Out[831]//NumberForm=",ExpressionUUID->"ef90107a-c2fb-488e-b719-\
5cd037fdbab4"],

Cell[BoxData[
 TagBox[
  InterpretationBox[
   StyleBox["\<\"-5.1287964832091\"\>",
    ShowStringCharacters->False],
   -5.128796483209092,
   AutoDelete->True],
  NumberForm[#, 14]& ]], "Output",
 CellChangeTimes->{{3.949050910509549*^9, 3.949050925805276*^9}, {
   3.9490510931195183`*^9, 3.949051117123776*^9}, 3.949051147320266*^9, 
   3.949051241059312*^9, {3.949051280739991*^9, 3.949051296544695*^9}, 
   3.9490513402253942`*^9, 3.949052014179487*^9, 3.949053621703663*^9, {
   3.949053831604395*^9, 3.949053861058488*^9}, 3.949053923171075*^9, 
   3.9490549083826313`*^9, 3.9490549848287497`*^9, 3.9491226219293947`*^9, 
   3.949122855915573*^9, 3.9491229896166353`*^9, 3.9491233105919933`*^9, 
   3.949123803916185*^9, 3.9491317280503893`*^9, 3.949131962567832*^9, 
   3.949132051210874*^9, 3.949132426974576*^9, 3.9491325289902773`*^9, {
   3.949132626954482*^9, 3.949132649218137*^9}, 3.949132715203863*^9, 
   3.949132771956099*^9, 3.949132808860099*^9, 3.949132847759164*^9, {
   3.949132966138467*^9, 3.949133000987336*^9}, 3.9491330383111553`*^9, 
   3.9491331408772507`*^9, 3.949133187731933*^9, {3.949133617455521*^9, 
   3.949133636154625*^9}, 3.949142510406796*^9, 3.949143174831746*^9, 
   3.949143211407879*^9, 3.949143294430955*^9, 3.949149502466634*^9, 
   3.949149779592168*^9, 3.9491503439326887`*^9, 3.949150404834702*^9, 
   3.9491504941579447`*^9, 3.949150545464223*^9, 3.949150859938775*^9, 
   3.9491590589462957`*^9, 3.949159496245891*^9, {3.949160200794915*^9, 
   3.9491602101278257`*^9}, 3.9491602512559633`*^9, 3.949161094596857*^9, 
   3.9491613295381536`*^9, 3.9491637730219717`*^9, 3.9491640340403852`*^9, 
   3.949164163886771*^9, 3.949164404399251*^9, 3.949164750256344*^9, 
   3.949164859266499*^9, 3.949165012970867*^9, 3.949376599331524*^9, 
   3.9493831991854477`*^9, 3.9493834817217293`*^9, 3.949384286189365*^9, 
   3.9493843618866653`*^9, {3.9493849468453703`*^9, 3.949384957220242*^9}, {
   3.949386671253729*^9, 3.9493866792057734`*^9}, 3.94938713817032*^9, 
   3.9493871818878117`*^9, 3.949390906101932*^9, 3.949390958777479*^9, 
   3.949391092527177*^9, 3.9493912408167467`*^9, {3.9494010092064037`*^9, 
   3.949401037364256*^9}, 3.949401130812998*^9, 3.949401162178276*^9, {
   3.9494012384490337`*^9, 3.9494012938641577`*^9}, 3.949460328879086*^9, 
   3.949465022372546*^9, 3.9494650896076403`*^9, {3.949465487985705*^9, 
   3.949465514426*^9}, 3.949465560357954*^9, 3.94946559759237*^9, 
   3.949465648200219*^9, 3.949468369951601*^9, 3.949468714498672*^9, 
   3.949470050800343*^9, 3.949474471598753*^9, 3.949474515300993*^9, 
   3.949474677998425*^9, 3.9494747518798018`*^9, 3.94947523084188*^9, 
   3.949475443991188*^9, 3.949475762086852*^9, 3.949475935474235*^9, 
   3.949484653722231*^9, 3.9496363585293827`*^9, 3.949729686261397*^9, 
   3.94974393400202*^9, 3.949747394605947*^9, {3.949747430137516*^9, 
   3.94974746918673*^9}, 3.949747554931244*^9, 3.9500876610881243`*^9, {
   3.9500877955453377`*^9, 3.950087800817378*^9}, 3.9500895977590857`*^9, 
   3.950089824662858*^9, 3.9500899500411863`*^9, 3.950151851521915*^9, 
   3.950153398064939*^9, 3.950160837891241*^9, 3.950762972918004*^9, 
   3.950763369717433*^9, 3.9507642011481028`*^9, 3.950764780157428*^9, {
   3.95076614773514*^9, 3.950766169501546*^9}, 3.950766721363195*^9, 
   3.9507668278021717`*^9, 3.950766909544207*^9, 3.950767423604691*^9, 
   3.950771394928506*^9, 3.950856029649907*^9, 3.950859990419105*^9, 
   3.950860137140265*^9, {3.950860947314025*^9, 3.950860971824842*^9}, {
   3.9508610127185287`*^9, 3.950861028057909*^9}, {3.950861137146091*^9, 
   3.95086117420497*^9}, 3.950861235842999*^9, 3.9508613795177393`*^9, 
   3.950861531898221*^9, 3.950862746902165*^9, 3.950939768629633*^9, 
   3.950939817092688*^9, {3.950939888973159*^9, 3.95093991635501*^9}, {
   3.9509404531235437`*^9, 3.950940470195916*^9}, 3.950940535290958*^9, {
   3.9509405877695417`*^9, 3.9509406189970303`*^9}, {3.950941096434572*^9, 
   3.95094110657419*^9}, 3.9509412776307697`*^9, {3.950941485941223*^9, 
   3.950941510325992*^9}, 3.950941593961651*^9, 3.950941708677951*^9, 
   3.950941823430317*^9, 3.950942133171178*^9, {3.9509422023071127`*^9, 
   3.950942208079075*^9}, {3.9509422810863953`*^9, 3.950942299302006*^9}, 
   3.950942419394353*^9, 3.9509425551699667`*^9, 3.9509427513889017`*^9, 
   3.950942852575637*^9, 3.950942998827097*^9, 3.950946258970502*^9, {
   3.9509464757159567`*^9, 3.9509464883687143`*^9}, 3.950947118049893*^9, 
   3.9509472315757637`*^9, 3.950947563387907*^9, 3.950948994207494*^9, {
   3.956417792536434*^9, 3.956417815523769*^9}, 3.956417849381054*^9, 
   3.956417955076172*^9, {3.9566299226432247`*^9, 3.956629933946364*^9}, {
   3.956630516645574*^9, 3.9566305441106043`*^9}, 3.956646032791922*^9, 
   3.95664817822229*^9, 3.956649694110662*^9, 3.9595023600160847`*^9, 
   3.959506615252673*^9},
 CellLabel->
  "Out[832]//NumberForm=",ExpressionUUID->"c53e7d5c-de0c-4bfc-a4e6-\
94c97d39aea5"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Hamiltonian Matrix elements and diagonalization", "Subsubsection",
 CellChangeTimes->{{3.94938686689832*^9, 
  3.949386879961508*^9}},ExpressionUUID->"1015f403-a8ea-41fe-8a61-\
dd3b100fb6bf"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"Clear", "[", "J", "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"J", "=", "0"}], ";", 
  RowBox[{"(*", " ", 
   RowBox[{"=", 
    RowBox[{
     RowBox[{"N", " ", "rot"}], "+", 
     RowBox[{"el", " ", "quantum", " ", "number"}]}]}], " ", "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{"nb", "=", "500"}], ";", 
  RowBox[{"Rmin", "=", "1."}], ";", 
  RowBox[{"Rmax", "=", "9."}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"bpes2J", "[", "x_", "]"}], "=", 
   RowBox[{
    RowBox[{"bpesbo", "[", "x", "]"}], "+", 
    RowBox[{"brelcorr", "[", "x", "]"}], "+", 
    RowBox[{"blqedcorr", "[", "x", "]"}], "+", 
    RowBox[{"bdboc", "[", "x", "]"}], "+", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"J", "*", 
         RowBox[{"(", 
          RowBox[{"J", "+", "1"}], ")"}]}], "-", "1"}], ")"}], "/", 
      RowBox[{"x", "^", "2"}]}], "*", 
     RowBox[{"1.", "/", 
      RowBox[{"(", 
       RowBox[{"2", "*", "mupp"}], ")"}]}]}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"cpes2J", "[", "x_", "]"}], "=", 
   RowBox[{
    RowBox[{"cpesbo", "[", "x", "]"}], "+", 
    RowBox[{"crelcorr", "[", "x", "]"}], "+", 
    RowBox[{"clqedcorr", "[", "x", "]"}], "+", 
    RowBox[{"cdboc", "[", "x", "]"}], "+", 
    RowBox[{"J", "*", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"J", "+", "1"}], ")"}], "/", 
      RowBox[{"x", "^", "2"}]}], "*", 
     RowBox[{"1.", "/", 
      RowBox[{"(", 
       RowBox[{"2", "*", "mupp"}], ")"}]}], "*", 
     RowBox[{"(", 
      RowBox[{"1", "-", 
       RowBox[{"1.", "*", 
        RowBox[{
         RowBox[{"cmrotnob", "[", "x", "]"}], "/", 
         RowBox[{"(", 
          RowBox[{"2", "*", "mupp"}], ")"}]}]}]}], ")"}]}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"qmx", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"Table", "[", 
      RowBox[{"0", ",", 
       RowBox[{"{", 
        RowBox[{"n", ",", "1", ",", "nb"}], "}"}]}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"m", ",", "1", ",", "nb"}], "}"}]}], "]"}]}], ";", 
  RowBox[{"tmx", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"Table", "[", 
      RowBox[{"0", ",", 
       RowBox[{"{", 
        RowBox[{"n", ",", "1", ",", "nb"}], "}"}]}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"m", ",", "1", ",", "nb"}], "}"}]}], "]"}]}], ";", 
  RowBox[{"Do", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"qmx", "[", 
      RowBox[{"[", 
       RowBox[{"i", ",", "i"}], "]"}], "]"}], "=", 
     RowBox[{
      RowBox[{"2.", "*", "i"}], "+", "1."}]}], ",", 
    RowBox[{"{", 
     RowBox[{"i", ",", "1", ",", "nb"}], "}"}]}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"Do", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"qmx", "[", 
       RowBox[{"[", 
        RowBox[{"i", ",", 
         RowBox[{"i", "+", "1"}]}], "]"}], "]"}], "=", 
      RowBox[{"-", 
       RowBox[{"Sqrt", "[", 
        RowBox[{
         RowBox[{"i", "^", "2"}], "+", 
         RowBox[{"2.", "*", "i"}]}], "]"}]}]}], ";", 
     RowBox[{
      RowBox[{"qmx", "[", 
       RowBox[{"[", 
        RowBox[{
         RowBox[{"i", "+", "1"}], ",", "i"}], "]"}], "]"}], "=", 
      RowBox[{"qmx", "[", 
       RowBox[{"[", 
        RowBox[{"i", ",", 
         RowBox[{"i", "+", "1"}]}], "]"}], "]"}]}], ";"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"i", ",", "1", ",", 
     RowBox[{"nb", "-", "1"}]}], "}"}]}], "]"}], "\n", 
 RowBox[{
  RowBox[{"qp", "=", 
   RowBox[{"Eigenvalues", "[", "qmx", "]"}]}], ";", 
  RowBox[{"conK", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"Sort", "[", "qp", "]"}], "[", 
     RowBox[{"[", "nb", "]"}], "]"}], "/", 
    RowBox[{"(", 
     RowBox[{"Rmax", "-", "Rmin"}], ")"}]}]}], ";", 
  RowBox[{"sqp", "=", 
   RowBox[{
    RowBox[{"qp", "/", "conK"}], "+", "Rmin"}]}], ";", 
  RowBox[{"ttmx", "=", 
   RowBox[{"Eigenvectors", "[", "qmx", "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Do", "[", 
   RowBox[{
    RowBox[{"If", "[", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"ttmx", "[", 
         RowBox[{"[", "j", "]"}], "]"}], "[", 
        RowBox[{"[", "1", "]"}], "]"}], "<", "0"}], ",", 
      RowBox[{
       RowBox[{"tmx", "[", 
        RowBox[{"[", "j", "]"}], "]"}], "=", 
       RowBox[{"-", 
        RowBox[{"ttmx", "[", 
         RowBox[{"[", "j", "]"}], "]"}]}]}], ",", 
      RowBox[{
       RowBox[{"tmx", "[", 
        RowBox[{"[", "j", "]"}], "]"}], "=", 
       RowBox[{"ttmx", "[", 
        RowBox[{"[", "j", "]"}], "]"}]}]}], "]"}], ",", 
    RowBox[{"{", 
     RowBox[{"j", ",", "1", ",", "nb"}], "}"}]}], "]"}], ";", 
  RowBox[{"kmx", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"Table", "[", 
      RowBox[{"0", ",", 
       RowBox[{"{", 
        RowBox[{"n", ",", "1", ",", "nb"}], "}"}]}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"m", ",", "1", ",", "nb"}], "}"}]}], "]"}]}], ";"}], "\n", 
 RowBox[{"Do", "[", 
  RowBox[{
   RowBox[{"Do", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"kmx", "[", 
         RowBox[{"[", 
          RowBox[{"i", ",", "j"}], "]"}], "]"}], "=", 
        RowBox[{
         RowBox[{"-", "0.5"}], "*", 
         RowBox[{"Sqrt", "[", 
          RowBox[{"i", "*", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"i", "+", "1"}], ")"}], "/", 
            RowBox[{"(", 
             RowBox[{"j", "*", 
              RowBox[{"(", 
               RowBox[{"j", "+", "1"}], ")"}]}], ")"}]}]}], "]"}]}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"kmx", "[", 
         RowBox[{"[", 
          RowBox[{"j", ",", "i"}], "]"}], "]"}], "=", 
        RowBox[{"-", 
         RowBox[{"kmx", "[", 
          RowBox[{"[", 
           RowBox[{"i", ",", "j"}], "]"}], "]"}]}]}], ";"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"j", ",", 
       RowBox[{"i", "+", "1"}], ",", "nb"}], "}"}]}], "]"}], ",", 
   RowBox[{"{", 
    RowBox[{"i", ",", "1", ",", 
     RowBox[{"nb", "-", "1"}]}], "}"}]}], "]"}], "\n", 
 RowBox[{
  RowBox[{"d1mx", "=", 
   RowBox[{"tmx", ".", "kmx", ".", 
    RowBox[{"Transpose", "[", "tmx", "]"}]}]}], ";", 
  RowBox[{"d1mx", "=", 
   RowBox[{"d1mx", "*", "conK"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"cmvmx", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"KroneckerDelta", "[", 
         RowBox[{"n", ",", "m"}], "]"}], "*", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"1.", "/", 
           RowBox[{"(", 
            RowBox[{"2", "*", "mupp"}], ")"}]}], 
          RowBox[{"(", 
           RowBox[{"1", "-", 
            RowBox[{
             RowBox[{"cmvib", "[", 
              RowBox[{"sqp", "[", 
               RowBox[{"[", "m", "]"}], "]"}], "]"}], "/", 
             RowBox[{"(", 
              RowBox[{"2", "*", "mupp"}], ")"}]}]}], ")"}]}], ")"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"m", ",", "1", ",", "nb"}], "}"}]}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"n", ",", "1", ",", "nb"}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"bmvmx", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"KroneckerDelta", "[", 
         RowBox[{"n", ",", "m"}], "]"}], "*", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"1.", "/", 
           RowBox[{"(", 
            RowBox[{"2", "*", "mupp"}], ")"}]}], "*", 
          RowBox[{"(", 
           RowBox[{"1", "-", 
            RowBox[{
             RowBox[{"bmvib", "[", 
              RowBox[{"sqp", "[", 
               RowBox[{"[", "m", "]"}], "]"}], "]"}], "/", 
             RowBox[{"(", 
              RowBox[{"2", "*", "mupp"}], ")"}]}]}], ")"}]}], ")"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"m", ",", "1", ",", "nb"}], "}"}]}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"n", ",", "1", ",", "nb"}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ckinmx", "=", 
   RowBox[{
    RowBox[{"Transpose", "[", "d1mx", "]"}], ".", "cmvmx", ".", "d1mx"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"bkinmx", "=", 
   RowBox[{
    RowBox[{"Transpose", "[", "d1mx", "]"}], ".", "bmvmx", ".", "d1mx"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"\[Alpha]fn2", "[", "x_", "]"}], ":=", 
   RowBox[{
    FractionBox["1.", 
     RowBox[{"2", "*", "mupp"}]], "*", 
    FractionBox["1", 
     SuperscriptBox["x", "2"]], "*", 
    RowBox[{"\[Alpha]fn", "[", "x", "]"}], "*", 
    RowBox[{"Sqrt", "[", "2", "]"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Alpha]mx", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"KroneckerDelta", "[", 
         RowBox[{"n", ",", "m"}], "]"}], "*", 
        RowBox[{"\[Alpha]fn2", "[", 
         RowBox[{"sqp", "[", 
          RowBox[{"[", "m", "]"}], "]"}], "]"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"m", ",", "1", ",", "nb"}], "}"}]}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"n", ",", "1", ",", "nb"}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Mmx", "=", 
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{"Table", "[", 
       RowBox[{"0", ",", 
        RowBox[{"{", 
         RowBox[{"m", ",", "1", ",", 
          RowBox[{"3", "*", "nb"}]}], "}"}]}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"n", ",", "1", ",", 
        RowBox[{"3", "*", "nb"}]}], "}"}]}], "]"}]}], ";"}], 
  " "}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Do", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"Mmx", "[", 
      RowBox[{"[", 
       RowBox[{"i", ",", "j"}], "]"}], "]"}], "=", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"bkinmx", "[", 
         RowBox[{"[", 
          RowBox[{"i", ",", "j"}], "]"}], "]"}], "+", 
        RowBox[{
         RowBox[{"KroneckerDelta", "[", 
          RowBox[{"i", ",", "j"}], "]"}], "*", 
         RowBox[{"bpes2J", "[", 
          RowBox[{"sqp", "[", 
           RowBox[{"[", "i", "]"}], "]"}], "]"}]}]}], ")"}], "*", 
      RowBox[{"UnitStep", "[", 
       RowBox[{"J", "-", "0.01"}], "]"}]}]}], ",", 
    RowBox[{"{", 
     RowBox[{"i", ",", "1", ",", "nb"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"j", ",", "1", ",", "nb"}], "}"}]}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Do", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"Mmx", "[", 
      RowBox[{"[", 
       RowBox[{
        RowBox[{"nb", "+", "i"}], ",", 
        RowBox[{"nb", "+", "j"}]}], "]"}], "]"}], "=", 
     RowBox[{
      RowBox[{"ckinmx", "[", 
       RowBox[{"[", 
        RowBox[{"i", ",", "j"}], "]"}], "]"}], "+", 
      RowBox[{
       RowBox[{"KroneckerDelta", "[", 
        RowBox[{"i", ",", "j"}], "]"}], "*", 
       RowBox[{"cpes2J", "[", 
        RowBox[{"sqp", "[", 
         RowBox[{"[", "i", "]"}], "]"}], "]"}]}]}]}], ",", 
    RowBox[{"{", 
     RowBox[{"i", ",", "1", ",", "nb"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"j", ",", "1", ",", "nb"}], "}"}]}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Do", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"Mmx", "[", 
      RowBox[{"[", 
       RowBox[{
        RowBox[{
         RowBox[{"2", "*", "nb"}], "+", "i"}], ",", 
        RowBox[{
         RowBox[{"2", "*", "nb"}], "+", "j"}]}], "]"}], "]"}], "=", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"bkinmx", "[", 
         RowBox[{"[", 
          RowBox[{"i", ",", "j"}], "]"}], "]"}], "+", 
        RowBox[{
         RowBox[{"KroneckerDelta", "[", 
          RowBox[{"i", ",", "j"}], "]"}], "*", 
         RowBox[{"bpes2J", "[", 
          RowBox[{"sqp", "[", 
           RowBox[{"[", "i", "]"}], "]"}], "]"}]}]}], ")"}], "*", 
      RowBox[{"UnitStep", "[", 
       RowBox[{"J", "-", "0.01"}], "]"}]}]}], ",", 
    RowBox[{"{", 
     RowBox[{"i", ",", "1", ",", "nb"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"j", ",", "1", ",", "nb"}], "}"}]}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Do", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"Mmx", "[", 
       RowBox[{"[", 
        RowBox[{"i", ",", 
         RowBox[{"nb", "+", "j"}]}], "]"}], "]"}], "=", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"\[Alpha]mx", "[", 
         RowBox[{"[", 
          RowBox[{"i", ",", "j"}], "]"}], "]"}]}], "*", 
       RowBox[{"Sqrt", "[", 
        RowBox[{"J", "*", 
         RowBox[{"(", 
          RowBox[{"J", "+", "1"}], ")"}]}], "]"}]}]}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "1", ",", "nb"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"j", ",", "1", ",", "nb"}], "}"}]}], "]"}], ";"}], 
  " "}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Do", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"Mmx", "[", 
      RowBox[{"[", 
       RowBox[{
        RowBox[{"nb", "+", "i"}], ",", "j"}], "]"}], "]"}], "=", 
     RowBox[{
      RowBox[{"-", 
       RowBox[{"\[Alpha]mx", "[", 
        RowBox[{"[", 
         RowBox[{"i", ",", "j"}], "]"}], "]"}]}], "*", 
      RowBox[{"Sqrt", "[", 
       RowBox[{"J", "*", 
        RowBox[{"(", 
         RowBox[{"J", "+", "1"}], ")"}]}], "]"}]}]}], ",", 
    RowBox[{"{", 
     RowBox[{"i", ",", "1", ",", "nb"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"j", ",", "1", ",", "nb"}], "}"}]}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Do", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"Mmx", "[", 
       RowBox[{"[", 
        RowBox[{
         RowBox[{"nb", "+", "i"}], ",", 
         RowBox[{
          RowBox[{"2", "*", "nb"}], "+", "j"}]}], "]"}], "]"}], "=", 
      RowBox[{
       RowBox[{"\[Alpha]mx", "[", 
        RowBox[{"[", 
         RowBox[{"i", ",", "j"}], "]"}], "]"}], "*", 
       RowBox[{"Sqrt", "[", 
        RowBox[{"J", "*", 
         RowBox[{"(", 
          RowBox[{"J", "+", "1"}], ")"}]}], "]"}]}]}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "1", ",", "nb"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"j", ",", "1", ",", "nb"}], "}"}]}], "]"}], ";"}], 
  " "}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Do", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"Mmx", "[", 
       RowBox[{"[", 
        RowBox[{
         RowBox[{
          RowBox[{"2", "*", "nb"}], "+", "i"}], ",", 
         RowBox[{"nb", "+", "j"}]}], "]"}], "]"}], "=", 
      RowBox[{
       RowBox[{"\[Alpha]mx", "[", 
        RowBox[{"[", 
         RowBox[{"i", ",", "j"}], "]"}], "]"}], "*", 
       RowBox[{"Sqrt", "[", 
        RowBox[{"J", "*", 
         RowBox[{"(", 
          RowBox[{"J", "+", "1"}], ")"}]}], "]"}]}]}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "1", ",", "nb"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"j", ",", "1", ",", "nb"}], "}"}]}], "]"}], ";"}], 
  " "}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"eeival", "=", 
   RowBox[{"Sort", "[", 
    RowBox[{"Eigenvalues", "[", "Mmx", "]"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Table", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"J", ",", 
      RowBox[{"n", "-", "1"}], ",", 
      RowBox[{"NumberForm", "[", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"eeival", "[", 
          RowBox[{"[", "n", "]"}], "]"}], ")"}], ",", "16"}], "]"}]}], "}"}], 
    ",", 
    RowBox[{"{", 
     RowBox[{"n", ",", "1", ",", "200"}], "}"}]}], "]"}], "//", 
  "MatrixForm"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"J", ",", 
        RowBox[{"n", "-", "1"}], ",", 
        RowBox[{"NumberForm", "[", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"eeival", "[", 
            RowBox[{"[", "n", "]"}], "]"}], ")"}], ",", "16"}], "]"}], ",", 
        RowBox[{"NumberForm", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"eeival", "[", 
              RowBox[{"[", "n", "]"}], "]"}], "-", "Ecmin"}], ")"}], "*", 
           "ehcm"}], ",", "16"}], "]"}], ",", 
        RowBox[{"NumberForm", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"eeival", "[", 
              RowBox[{"[", "n", "]"}], "]"}], "+", "5.096961821019095"}], 
            ")"}], "*", "ehcm"}], ",", "16"}], "]"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"n", ",", "1", ",", "200"}], "}"}]}], "]"}], "//", 
    "MatrixForm"}], "*)"}]}]}], "Input",
 CellChangeTimes->{{3.938865814577135*^9, 3.938865942773384*^9}, {
   3.9388659781518764`*^9, 3.93886598478411*^9}, {3.9388721871277494`*^9, 
   3.938872192039293*^9}, {3.938881638031268*^9, 3.938881695359269*^9}, {
   3.9403371839696503`*^9, 3.9403371897966785`*^9}, {3.9403372203141193`*^9, 
   3.9403373343047886`*^9}, {3.9403375081573706`*^9, 
   3.9403375111518307`*^9}, {3.940337814151514*^9, 3.9403378269859514`*^9}, {
   3.9403383660308647`*^9, 3.9403385106175632`*^9}, {3.9405120747008743`*^9, 
   3.9405120775605383`*^9}, {3.940512267516453*^9, 3.9405124041239147`*^9}, {
   3.940512514252488*^9, 3.940512571141956*^9}, {3.9405200394084945`*^9, 
   3.940520135298518*^9}, {3.9405201705805626`*^9, 3.9405202134399137`*^9}, {
   3.940520253833187*^9, 3.9405203117446256`*^9}, {3.940520352696195*^9, 
   3.9405204017589207`*^9}, {3.940520470969599*^9, 3.9405204878192563`*^9}, {
   3.940520660783818*^9, 3.940520769380123*^9}, {3.9405225332835474`*^9, 
   3.9405225339549446`*^9}, 3.940522599145852*^9, {3.9405228084418793`*^9, 
   3.940522815259828*^9}, {3.940522873667612*^9, 3.9405228770452523`*^9}, {
   3.9405230034470344`*^9, 3.9405230035429907`*^9}, {3.940598728091962*^9, 
   3.9405987985293145`*^9}, {3.9406569808642817`*^9, 3.940656981177081*^9}, 
   3.940657204971343*^9, {3.9406572736972456`*^9, 3.9406572737529025`*^9}, 
   3.941009675775519*^9, {3.9410099834633636`*^9, 3.9410099970233183`*^9}, {
   3.9410101317620153`*^9, 3.9410101318243103`*^9}, {3.941010184570616*^9, 
   3.941010190360486*^9}, {3.941010754074109*^9, 3.9410107545293293`*^9}, 
   3.941014432007436*^9, {3.941014928377368*^9, 3.9410149284875193`*^9}, {
   3.94101501898556*^9, 3.9410150190558977`*^9}, {3.94101525101791*^9, 
   3.941015253053693*^9}, {3.9410155552264233`*^9, 3.941015571816843*^9}, {
   3.94101568485785*^9, 3.941015684903253*^9}, {3.941015771290786*^9, 
   3.941015771387248*^9}, {3.9410160164184427`*^9, 3.941016016455147*^9}, {
   3.9410169172042*^9, 3.941016922019858*^9}, {3.94101774272661*^9, 
   3.9410177467840643`*^9}, {3.941018721736429*^9, 3.9410187219270144`*^9}, {
   3.941022333407098*^9, 3.941022333893196*^9}, {3.94102286966396*^9, 
   3.941022869720788*^9}, {3.941023313856349*^9, 3.941023313916904*^9}, {
   3.9414612586743207`*^9, 3.9414612588072157`*^9}, {3.9414617011105385`*^9, 
   3.941461701272931*^9}, {3.9414619183168297`*^9, 3.941461918866084*^9}, {
   3.941462363829032*^9, 3.941462406812148*^9}, {3.941463150220852*^9, 
   3.941463156122201*^9}, {3.945765851468564*^9, 3.9457658780055323`*^9}, {
   3.945766170373169*^9, 3.945766197890358*^9}, {3.9457665498525887`*^9, 
   3.945766549921715*^9}, {3.945766715502047*^9, 3.94576672282692*^9}, {
   3.945766759746357*^9, 3.9457667743374147`*^9}, {3.94576691014011*^9, 
   3.94576691092096*^9}, {3.945766945675474*^9, 3.945766951394397*^9}, 
   3.9457670031959143`*^9, {3.945831855719337*^9, 3.945831871851828*^9}, {
   3.94583525756417*^9, 3.945835282612221*^9}, 3.945835322445869*^9, {
   3.945835626181361*^9, 3.9458356394113703`*^9}, 3.945835799493487*^9, {
   3.9458364922419167`*^9, 3.94583650927601*^9}, {3.945836620892313*^9, 
   3.94583664577034*^9}, {3.945836809532297*^9, 3.94583680986565*^9}, {
   3.9458374860350313`*^9, 3.9458374901125526`*^9}, {3.9458400629717703`*^9, 
   3.945840063050997*^9}, {3.945840112699697*^9, 3.945840112778626*^9}, {
   3.945840384845429*^9, 3.945840385018243*^9}, {3.945840668380507*^9, 
   3.9458406704095173`*^9}, {3.945841196497192*^9, 3.9458412296012506`*^9}, {
   3.945841272729362*^9, 3.945841272808289*^9}, {3.945841303256919*^9, 
   3.9458413189282227`*^9}, {3.945848708753701*^9, 3.945848708880657*^9}, {
   3.9458487776893578`*^9, 3.945848814208852*^9}, {3.9458494186076517`*^9, 
   3.945849420599544*^9}, {3.945849480775757*^9, 3.945849483943328*^9}, {
   3.945968959323205*^9, 3.945968960538986*^9}, {3.9459692545755377`*^9, 
   3.9459692547142982`*^9}, {3.9459693185995827`*^9, 
   3.9459693187060127`*^9}, {3.945969387450128*^9, 3.945969439561905*^9}, {
   3.945969491954739*^9, 3.9459695378416967`*^9}, {3.945969712449737*^9, 
   3.945969712553239*^9}, 3.945971350718948*^9, {3.945972286889991*^9, 
   3.945972286971919*^9}, {3.945972421028916*^9, 3.945972421140059*^9}, {
   3.946114034306933*^9, 3.9461140604429407`*^9}, {3.946114572842115*^9, 
   3.946114611345126*^9}, {3.946114649002005*^9, 3.9461146623218*^9}, {
   3.946116221800138*^9, 3.946116222646337*^9}, {3.946116315190898*^9, 
   3.9461163417577763`*^9}, {3.9461163970157747`*^9, 
   3.9461163993191757`*^9}, {3.946116464422359*^9, 3.9461164645096416`*^9}, {
   3.946116879599231*^9, 3.946116901988757*^9}, {3.946117018782473*^9, 
   3.946117029428049*^9}, {3.946117063031201*^9, 3.94611706310808*^9}, {
   3.9461170976469088`*^9, 3.9461171416518593`*^9}, {3.9461171799106607`*^9, 
   3.946117180140142*^9}, {3.946117373934286*^9, 3.946117374051573*^9}, {
   3.946118208404557*^9, 3.946118208625895*^9}, {3.946118815609646*^9, 
   3.946118816032619*^9}, {3.946119809031473*^9, 3.9461198096066437`*^9}, {
   3.9461201491987247`*^9, 3.9461201495098553`*^9}, 3.9461202990564938`*^9, {
   3.94612034670424*^9, 3.9461203776089783`*^9}, {3.9461205080169086`*^9, 
   3.946120508069099*^9}, {3.946120551062089*^9, 3.946120551157034*^9}, {
   3.9461205870297737`*^9, 3.946120587493526*^9}, {3.946120667445648*^9, 
   3.946120667540555*^9}, 3.946127698932955*^9, {3.946127956420013*^9, 
   3.946127985803145*^9}, {3.946128230046829*^9, 3.946128230287222*^9}, {
   3.946128365412694*^9, 3.94612836552345*^9}, {3.9461284072123737`*^9, 
   3.9461284072986317`*^9}, {3.946128633843363*^9, 3.946128660866459*^9}, {
   3.9461287303875628`*^9, 3.94612873175416*^9}, {3.946128766083713*^9, 
   3.9461287661699867`*^9}, {3.946128801075572*^9, 3.946128801353715*^9}, {
   3.946128945219461*^9, 3.9461289671615477`*^9}, {3.9461290461633043`*^9, 
   3.946129046184063*^9}, {3.946129184722892*^9, 3.946129188610067*^9}, {
   3.946129233482102*^9, 3.946129233912882*^9}, {3.946129383250478*^9, 
   3.946129383400634*^9}, {3.9461294244264708`*^9, 3.94612942452048*^9}, {
   3.946129457810178*^9, 3.946129457904542*^9}, {3.946129606024131*^9, 
   3.9461296063122997`*^9}, 3.946129636497912*^9, {3.946129790665532*^9, 
   3.946129790999658*^9}, {3.9461298219137373`*^9, 3.9461298219757137`*^9}, {
   3.946129868857443*^9, 3.946129868927417*^9}, {3.94612995837731*^9, 
   3.946129958439378*^9}, {3.946129998593287*^9, 3.946129999543456*^9}, {
   3.9461300770809507`*^9, 3.946130077431055*^9}, 3.946130161001049*^9, {
   3.9461302120567293`*^9, 3.9461302121270514`*^9}, {3.946130270024789*^9, 
   3.946130271143379*^9}, {3.9461304025998383`*^9, 3.9461304029823933`*^9}, {
   3.9475723125307837`*^9, 3.947572312752872*^9}, {3.947572381913445*^9, 
   3.947572400713866*^9}, {3.947572539401452*^9, 3.947572558528406*^9}, {
   3.947572692128634*^9, 3.947572693640469*^9}, {3.947572768600542*^9, 
   3.947572779376183*^9}, {3.9475728109219713`*^9, 3.947572816901761*^9}, {
   3.947572880705617*^9, 3.947572880888262*^9}, {3.947572914136799*^9, 
   3.9475729160077257`*^9}, {3.9475729779053993`*^9, 3.947573005529009*^9}, {
   3.947573063537238*^9, 3.947573097527555*^9}, {3.94757313750518*^9, 
   3.9475731387517548`*^9}, {3.947573255977195*^9, 3.947573256063726*^9}, 
   3.947573351536262*^9, {3.948183916420804*^9, 3.9481839271936407`*^9}, {
   3.948184053666767*^9, 3.9481840669767313`*^9}, {3.9481841721481867`*^9, 
   3.948184229690645*^9}, {3.948184636510832*^9, 3.9481846380388536`*^9}, 
   3.948185097414904*^9, {3.948185498157049*^9, 3.9481854989966993`*^9}, {
   3.948186231171853*^9, 3.948186231210065*^9}, {3.9481863202518187`*^9, 
   3.948186320633984*^9}, {3.948186370819515*^9, 3.9481863710418587`*^9}, {
   3.948186414179034*^9, 3.948186527641404*^9}, {3.948186559795582*^9, 
   3.9481865852973537`*^9}, {3.948186659418827*^9, 3.948186659833186*^9}, {
   3.94820604651959*^9, 3.948206046789218*^9}, {3.9482063131996403`*^9, 
   3.9482063388844137`*^9}, {3.9482087414079437`*^9, 3.948208741680995*^9}, {
   3.9482095464615498`*^9, 3.948209562167156*^9}, {3.948209996341914*^9, 
   3.9482100143946037`*^9}, 3.9482100779950113`*^9, {3.948210182114065*^9, 
   3.948210182550993*^9}, {3.94821022583891*^9, 3.9482102274351788`*^9}, {
   3.9482102740107327`*^9, 3.948210297766542*^9}, 3.948210343870957*^9, {
   3.94826475713647*^9, 3.948264760262992*^9}, {3.9482648640541887`*^9, 
   3.9482648647354813`*^9}, 3.948264921335734*^9, 3.948264956843934*^9, {
   3.9485544357694674`*^9, 3.948554465873568*^9}, {3.948554553146418*^9, 
   3.948554584522788*^9}, {3.948554701220257*^9, 3.9485547023042717`*^9}, {
   3.948554837017684*^9, 3.9485548395198603`*^9}, {3.948554917217462*^9, 
   3.9485549174716997`*^9}, {3.948555767199795*^9, 3.9485557679187*^9}, 
   3.948555826607707*^9, {3.948555955447816*^9, 3.948555969355816*^9}, {
   3.94855605531994*^9, 3.948556056454327*^9}, 3.9485561304163837`*^9, {
   3.9487811605855293`*^9, 3.94878116077557*^9}, 3.948781293633849*^9, {
   3.948781364042302*^9, 3.9487813650651903`*^9}, {3.948781402146413*^9, 
   3.948781402408847*^9}, {3.9487814530588408`*^9, 3.948781453833065*^9}, {
   3.9487814928668423`*^9, 3.948781493425599*^9}, {3.9487845534214573`*^9, 
   3.948784561564283*^9}, {3.948784633966971*^9, 3.9487846346199703`*^9}, {
   3.9487846724458313`*^9, 3.948784672564098*^9}, {3.948784722917677*^9, 
   3.948784723203961*^9}, {3.9487847623663397`*^9, 3.9487847626200953`*^9}, {
   3.948784798965947*^9, 3.9487848019322*^9}, 3.948784837094287*^9, 
   3.948784872437804*^9, {3.9490504569489107`*^9, 3.949050506649672*^9}, {
   3.949051275029523*^9, 3.949051293276224*^9}, {3.949051348149465*^9, 
   3.949051348236109*^9}, {3.9490520107089*^9, 3.949052026938962*^9}, {
   3.9490536185538588`*^9, 3.949053618655772*^9}, {3.949053650049552*^9, 
   3.949053650159946*^9}, {3.949053821449258*^9, 3.949053821855453*^9}, {
   3.949054920446521*^9, 3.9490549210774612`*^9}, {3.949122635705419*^9, 
   3.949122649629874*^9}, {3.94912286264642*^9, 3.949122945989628*^9}, {
   3.949123342749748*^9, 3.949123346684711*^9}, {3.949123461653657*^9, 
   3.949123562421494*^9}, {3.949123643405827*^9, 3.949123688262011*^9}, {
   3.949131395729986*^9, 3.9491313983848953`*^9}, {3.949131736673752*^9, 
   3.949131765449544*^9}, 3.949131799546941*^9, {3.949131890722814*^9, 
   3.949131890801416*^9}, {3.949131921810841*^9, 3.9491319358339977`*^9}, {
   3.949132068410688*^9, 3.949132078865583*^9}, {3.9491322119794188`*^9, 
   3.949132212057803*^9}, {3.949132480004051*^9, 3.949132526098341*^9}, {
   3.9491326461320333`*^9, 3.949132657642706*^9}, {3.949132768960692*^9, 
   3.949132769074482*^9}, {3.949132804075933*^9, 3.949132804170659*^9}, {
   3.949132996826453*^9, 3.949132997191745*^9}, {3.949133204267497*^9, 
   3.949133213633939*^9}, {3.949133431875373*^9, 3.9491334320338163`*^9}, {
   3.9491335930024767`*^9, 3.949133633337782*^9}, {3.9491339618581123`*^9, 
   3.94913397328673*^9}, {3.949142513597818*^9, 3.949142547548991*^9}, {
   3.94914261991885*^9, 3.949142652756773*^9}, {3.949142978046015*^9, 
   3.949143072932312*^9}, {3.949143233461439*^9, 3.949143385819812*^9}, {
   3.949144614482067*^9, 3.949144642193287*^9}, {3.94914768211952*^9, 
   3.94914781203903*^9}, {3.9491478511010427`*^9, 3.949147952339488*^9}, {
   3.9491479866680937`*^9, 3.949148193626239*^9}, {3.9491482279702787`*^9, 
   3.9491482515224247`*^9}, {3.949148349162765*^9, 3.949148377896996*^9}, {
   3.949148976352787*^9, 3.949149034094781*^9}, {3.9491490651516*^9, 
   3.9491491322948093`*^9}, {3.949149202975687*^9, 3.949149269189704*^9}, {
   3.9491495197425117`*^9, 3.9491495409402847`*^9}, {3.949149826324984*^9, 
   3.949149844506886*^9}, {3.949149892548438*^9, 3.9491498927468777`*^9}, {
   3.9491501859140463`*^9, 3.949150196273838*^9}, {3.949150305729576*^9, 
   3.949150308145727*^9}, {3.949150349737743*^9, 3.949150402353462*^9}, {
   3.949150465346251*^9, 3.949150595664278*^9}, {3.949150683578273*^9, 
   3.949150692312407*^9}, {3.9491508366893473`*^9, 3.9491509710551777`*^9}, {
   3.949159054051777*^9, 3.949159054167232*^9}, {3.949159543546894*^9, 
   3.949159544323125*^9}, {3.949160180277048*^9, 3.94916023400672*^9}, {
   3.9491610042903833`*^9, 3.9491610838336678`*^9}, {3.949163781569374*^9, 
   3.949163879313427*^9}, {3.94916392170409*^9, 3.9491639284921627`*^9}, {
   3.949163981276923*^9, 3.9491639815412283`*^9}, {3.949164055377716*^9, 
   3.949164055564042*^9}, {3.949164101253207*^9, 3.949164101688953*^9}, {
   3.94916414704578*^9, 3.949164157021081*^9}, {3.9491642050491333`*^9, 
   3.949164212428413*^9}, {3.9491645287152033`*^9, 3.949164538277671*^9}, {
   3.9491646483926973`*^9, 3.949164655512883*^9}, {3.94916473182226*^9, 
   3.94916474059544*^9}, {3.9491647771294603`*^9, 3.9491647983148212`*^9}, {
   3.949383207489293*^9, 3.9493832371965523`*^9}, {3.9493834989459333`*^9, 
   3.949383501249139*^9}, {3.949384359031201*^9, 3.949384359108047*^9}, {
   3.949384469488286*^9, 3.9493844834375353`*^9}, {3.9493848529091597`*^9, 
   3.949384884803913*^9}, {3.949384938277247*^9, 3.949384954579543*^9}, {
   3.949385029003602*^9, 3.9493850640108347`*^9}, {3.949385114794737*^9, 
   3.949385120426982*^9}, {3.9493852044843273`*^9, 3.9493852047700853`*^9}, {
   3.9493866589304256`*^9, 3.9493867257771387`*^9}, {3.949386972178117*^9, 
   3.949386997810494*^9}, {3.949387030571558*^9, 3.949387066797784*^9}, {
   3.9493871173576927`*^9, 3.949387169308297*^9}, {3.949387213371358*^9, 
   3.949387214075157*^9}, {3.9493908832131357`*^9, 3.949390902491353*^9}, {
   3.949391088924164*^9, 3.9493910890501337`*^9}, {3.949391225772889*^9, 
   3.949391258321516*^9}, {3.949391446673884*^9, 3.949391448712783*^9}, {
   3.949400945466674*^9, 3.949400965530858*^9}, {3.949401119846092*^9, 
   3.94940114855654*^9}, {3.949401220294668*^9, 3.949401290629861*^9}, {
   3.94946035103061*^9, 3.949460352101799*^9}, {3.94946052083389*^9, 
   3.949460540743709*^9}, {3.949460872036558*^9, 3.949460873545005*^9}, {
   3.949465594478788*^9, 3.949465594564845*^9}, {3.949465638302702*^9, 
   3.9494656627317047`*^9}, {3.949468379890098*^9, 3.949468420561675*^9}, {
   3.9494687244260597`*^9, 3.949468727817749*^9}, {3.949468778290452*^9, 
   3.9494687812508593`*^9}, {3.94946950373699*^9, 3.9494695080324097`*^9}, {
   3.9494700601341352`*^9, 3.949470072854301*^9}, {3.949474483610443*^9, 
   3.949474502121674*^9}, 3.9494745378355007`*^9, {3.949474671234645*^9, 
   3.949474671289735*^9}, {3.949474765771291*^9, 3.9494747687948103`*^9}, {
   3.949475100900199*^9, 3.949475107370962*^9}, {3.949475440405177*^9, 
   3.949475440523489*^9}, {3.949475757661351*^9, 3.949475758076236*^9}, {
   3.94947593225415*^9, 3.949475932340152*^9}, {3.9494760544062233`*^9, 
   3.9494760793806973`*^9}, {3.949476122805553*^9, 3.9494761256371193`*^9}, {
   3.949476176654187*^9, 3.9494761768767023`*^9}, {3.949476441927311*^9, 
   3.949476442094365*^9}, {3.949636354939526*^9, 3.949636369009947*^9}, {
   3.949743930592288*^9, 3.9497439307026663`*^9}, {3.949747375964231*^9, 
   3.9497473915068893`*^9}, {3.9497474230926857`*^9, 3.949747458802781*^9}, {
   3.949747552108041*^9, 3.9497475522102823`*^9}, {3.950087702987915*^9, 
   3.950087759185007*^9}, {3.950089820816361*^9, 3.950089833717758*^9}, {
   3.950089944455476*^9, 3.950089978909634*^9}, {3.950152639901848*^9, 
   3.950152653804399*^9}, {3.9501533947409267`*^9, 3.950153394802662*^9}, 
   3.950160312942829*^9, {3.950160572715035*^9, 3.950160574153946*^9}, {
   3.950160912357264*^9, 3.950160913316758*^9}, {3.9507630002613707`*^9, 
   3.950763000371217*^9}, {3.950763046001121*^9, 3.950763077531486*^9}, {
   3.950763210617997*^9, 3.950763214849874*^9}, {3.950763409330783*^9, 
   3.95076340943491*^9}, {3.950763468019712*^9, 3.950763516634853*^9}, {
   3.950764287663871*^9, 3.950764287750083*^9}, {3.950764485356628*^9, 
   3.950764485387762*^9}, {3.9507648050075006`*^9, 3.95076484650273*^9}, {
   3.95076524916919*^9, 3.950765249520129*^9}, {3.950765331945374*^9, 
   3.950765332087433*^9}, {3.950765746489872*^9, 3.950765753711982*^9}, {
   3.950765797754136*^9, 3.9507657978407717`*^9}, 3.950765963146676*^9, {
   3.9507660445065727`*^9, 3.950766044624201*^9}, {3.950766118377962*^9, 
   3.950766118840711*^9}, 3.950766717410371*^9, {3.9507668245950613`*^9, 
   3.950766824753272*^9}, {3.950766902475067*^9, 3.950766906337143*^9}, {
   3.9507669978106937`*^9, 3.950766998089138*^9}, {3.950767219346589*^9, 
   3.9507672322166853`*^9}, {3.9507672643704*^9, 3.9507672646566668`*^9}, {
   3.950767409953953*^9, 3.950767412912444*^9}, {3.950767497610063*^9, 
   3.9507674977122097`*^9}, 3.950771300538068*^9, {3.950856020162642*^9, 
   3.950856022841628*^9}, 3.950859986770063*^9, {3.950860943470468*^9, 
   3.9508609440056973`*^9}, {3.95086274266579*^9, 3.950862742776792*^9}, {
   3.950939863649048*^9, 3.950939930190922*^9}, {3.950940244811597*^9, 
   3.950940258642239*^9}, 3.9509403141613626`*^9, {3.950940448218863*^9, 
   3.950940449858383*^9}, 3.950940531828302*^9, {3.950941092511836*^9, 
   3.950941102390162*^9}, {3.950941271609796*^9, 3.950941271760539*^9}, {
   3.950941440280951*^9, 3.9509414445043583`*^9}, {3.950941482263605*^9, 
   3.950941491593009*^9}, {3.950941590514414*^9, 3.950941590542749*^9}, 
   3.950941704739987*^9, {3.950942129227034*^9, 3.950942129392235*^9}, {
   3.950942363442292*^9, 3.95094237132097*^9}, 3.950942461042864*^9, {
   3.950942529074334*^9, 3.950942529128819*^9}, {3.950942652681254*^9, 
   3.950942698128235*^9}, {3.950942735162216*^9, 3.950942735216763*^9}, {
   3.950942927723056*^9, 3.950942927792994*^9}, {3.9509429584589148`*^9, 
   3.950943048984087*^9}, {3.950943079266535*^9, 3.9509430829540443`*^9}, {
   3.950946255982305*^9, 3.9509462560602293`*^9}, {3.950946294540169*^9, 
   3.9509463652614613`*^9}, {3.9509464685182467`*^9, 3.950946511916215*^9}, {
   3.950946546542192*^9, 3.950946624284355*^9}, {3.95094711342714*^9, 
   3.950947113698337*^9}, {3.9509472257710667`*^9, 3.950947226874873*^9}, {
   3.950947270678556*^9, 3.9509472730289927`*^9}, {3.950947559006844*^9, 
   3.950947571693862*^9}, {3.95094898682136*^9, 3.950948986921226*^9}, {
   3.950950172223604*^9, 3.9509501723179693`*^9}, {3.950950214495514*^9, 
   3.9509502145662193`*^9}, {3.9509503351278687`*^9, 3.950950375670561*^9}, {
   3.9509504311758966`*^9, 3.950950431262559*^9}, {3.9509504964246073`*^9, 
   3.950950539294868*^9}, {3.956417869493058*^9, 3.956417895108284*^9}, {
   3.956417949317034*^9, 3.956417949739423*^9}, {3.956418007780541*^9, 
   3.956418024391818*^9}, {3.956418152020026*^9, 3.9564181521542587`*^9}, {
   3.9566299618599358`*^9, 3.956629963218926*^9}, {3.956630023756481*^9, 
   3.95663002385115*^9}, {3.956630093628539*^9, 3.956630135595457*^9}, {
   3.956630484628985*^9, 3.9566304914751167`*^9}, {3.956630574700885*^9, 
   3.956630575315384*^9}, {3.9566460293695793`*^9, 3.95664612225531*^9}, {
   3.956646208858199*^9, 3.956646210951442*^9}, {3.959502345725555*^9, 
   3.9595023560376387`*^9}, {3.959502648940214*^9, 3.959502650010892*^9}, 
   3.959503209680091*^9, {3.959503305023931*^9, 3.95950332408125*^9}, {
   3.959504479202999*^9, 3.9595044793854933`*^9}, {3.9595045138379803`*^9, 
   3.959504513955864*^9}, {3.9595045517702713`*^9, 3.9595045519547567`*^9}, {
   3.959504613292033*^9, 3.959504642417968*^9}, {3.959504678076034*^9, 
   3.959504678216731*^9}, 3.9595047181959*^9, {3.959504770388632*^9, 
   3.9595047704645348`*^9}, {3.9595048211252947`*^9, 3.959504825039946*^9}, {
   3.9595048710383053`*^9, 3.9595048712975283`*^9}, {3.959504911462804*^9, 
   3.959504911556753*^9}, {3.9595049727636423`*^9, 3.959504972904231*^9}, {
   3.959505087404167*^9, 3.959505087626919*^9}, 3.959505135715863*^9, {
   3.959505182063733*^9, 3.959505182442658*^9}, {3.959505221704378*^9, 
   3.959505221819079*^9}, 3.95950595503339*^9, {3.959506599499751*^9, 
   3.959506603040943*^9}, {3.9595066330718927`*^9, 3.959506662814045*^9}, {
   3.959506694967884*^9, 3.959506733152128*^9}, {3.959506764474575*^9, 
   3.959506822398567*^9}, {3.9595068590625477`*^9, 3.959506859308846*^9}, {
   3.95950689642942*^9, 3.9595069033637342`*^9}, {3.959506942290423*^9, 
   3.959506942653534*^9}, {3.959506983314869*^9, 3.9595069837646217`*^9}, {
   3.959507022854342*^9, 3.959507022952509*^9}, {3.9595071234964857`*^9, 
   3.9595071236336184`*^9}, {3.959507174743774*^9, 3.959507174808703*^9}, 
   3.959507220877638*^9, {3.959507262828937*^9, 3.9595072633238688`*^9}, {
   3.959507350571639*^9, 3.959507350653035*^9}, {3.959507429204938*^9, 
   3.9595074294673223`*^9}},
 CellLabel->
  "In[1333]:=",ExpressionUUID->"ce683a4b-3ef6-40be-acdd-9d409f2e470b"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"0", "0", 
      TagBox[
       InterpretationBox[
        StyleBox["\<\"-5.096961821024383\"\>",
         ShowStringCharacters->False],
        -5.096961821024383,
        AutoDelete->True],
       NumberForm[#, 16]& ]},
     {"0", "1", 
      TagBox[
       InterpretationBox[
        StyleBox["\<\"-5.09021774037824\"\>",
         ShowStringCharacters->False],
        -5.0902177403782405`,
        AutoDelete->True],
       NumberForm[#, 16]& ]},
     {"0", "2", 
      TagBox[
       InterpretationBox[
        StyleBox["\<\"-5.083967297981228\"\>",
         ShowStringCharacters->False],
        -5.083967297981228,
        AutoDelete->True],
       NumberForm[#, 16]& ]},
     {"0", "3", 
      TagBox[
       InterpretationBox[
        StyleBox["\<\"-5.078282864691003\"\>",
         ShowStringCharacters->False],
        -5.078282864691003,
        AutoDelete->True],
       NumberForm[#, 16]& ]},
     {"0", "4", 
      TagBox[
       InterpretationBox[
        StyleBox["\<\"-5.077814672834403\"\>",
         ShowStringCharacters->False],
        -5.077814672834403,
        AutoDelete->True],
       NumberForm[#, 16]& ]},
     {"0", "5", 
      TagBox[
       InterpretationBox[
        StyleBox["\<\"-5.077152781401861\"\>",
         ShowStringCharacters->False],
        -5.077152781401861,
        AutoDelete->True],
       NumberForm[#, 16]& ]},
     {"0", "6", 
      TagBox[
       InterpretationBox[
        StyleBox["\<\"-5.076424534676241\"\>",
         ShowStringCharacters->False],
        -5.076424534676241,
        AutoDelete->True],
       NumberForm[#, 16]& ]},
     {"0", "7", 
      TagBox[
       InterpretationBox[
        StyleBox["\<\"-5.075639935128367\"\>",
         ShowStringCharacters->False],
        -5.0756399351283665`,
        AutoDelete->True],
       NumberForm[#, 16]& ]},
     {"0", "8", 
      TagBox[
       InterpretationBox[
        StyleBox["\<\"-5.074807705412485\"\>",
         ShowStringCharacters->False],
        -5.074807705412485,
        AutoDelete->True],
       NumberForm[#, 16]& ]},
     {"0", "9", 
      TagBox[
       InterpretationBox[
        StyleBox["\<\"-5.073935249623066\"\>",
         ShowStringCharacters->False],
        -5.073935249623066,
        AutoDelete->True],
       NumberForm[#, 16]& ]},
     {"0", "10", 
      TagBox[
       InterpretationBox[
        StyleBox["\<\"-5.073289785937406\"\>",
         ShowStringCharacters->False],
        -5.073289785937406,
        AutoDelete->True],
       NumberForm[#, 16]& ]},
     {"0", "11", 
      TagBox[
       InterpretationBox[
        StyleBox["\<\"-5.073029194418285\"\>",
         ShowStringCharacters->False],
        -5.073029194418285,
        AutoDelete->True],
       NumberForm[#, 16]& ]},
     {"0", "12", 
      TagBox[
       InterpretationBox[
        StyleBox["\<\"-5.072095880862299\"\>",
         ShowStringCharacters->False],
        -5.072095880862299,
        AutoDelete->True],
       NumberForm[#, 16]& ]},
     {"0", "13", 
      TagBox[
       InterpretationBox[
        StyleBox["\<\"-5.071141995530864\"\>",
         ShowStringCharacters->False],
        -5.071141995530864,
        AutoDelete->True],
       NumberForm[#, 16]& ]},
     {"0", "14", 
      TagBox[
       InterpretationBox[
        StyleBox["\<\"-5.070175835979546\"\>",
         ShowStringCharacters->False],
        -5.070175835979546,
        AutoDelete->True],
       NumberForm[#, 16]& ]},
     {"0", "15", 
      TagBox[
       InterpretationBox[
        StyleBox["\<\"-5.069281841733646\"\>",
         ShowStringCharacters->False],
        -5.0692818417336465`,
        AutoDelete->True],
       NumberForm[#, 16]& ]},
     {"0", "16", 
      TagBox[
       InterpretationBox[
        StyleBox["\<\"-5.069195244761456\"\>",
         ShowStringCharacters->False],
        -5.069195244761456,
        AutoDelete->True],
       NumberForm[#, 16]& ]},
     {"0", "17", 
      TagBox[
       InterpretationBox[
        StyleBox["\<\"-5.068264325412842\"\>",
         ShowStringCharacters->False],
        -5.068264325412842,
        AutoDelete->True],
       NumberForm[#, 16]& ]},
     {"0", "18", 
      TagBox[
       InterpretationBox[
        StyleBox["\<\"-5.067416613547882\"\>",
         ShowStringCharacters->False],
        -5.067416613547882,
        AutoDelete->True],
       NumberForm[#, 16]& ]},
     {"0", "19", 
      TagBox[
       InterpretationBox[
        StyleBox["\<\"-5.066720336543002\"\>",
         ShowStringCharacters->False],
        -5.0667203365430025`,
        AutoDelete->True],
       NumberForm[#, 16]& ]},
     {"0", "20", 
      TagBox[
       InterpretationBox[
        StyleBox["\<\"-5.065947630445165\"\>",
         ShowStringCharacters->False],
        -5.065947630445165,
        AutoDelete->True],
       NumberForm[#, 16]& ]},
     {"0", "21", 
      TagBox[
       InterpretationBox[
        StyleBox["\<\"-5.065041631025371\"\>",
         ShowStringCharacters->False],
        -5.065041631025371,
        AutoDelete->True],
       NumberForm[#, 16]& ]},
     {"0", "22", 
      TagBox[
       InterpretationBox[
        StyleBox["\<\"-5.064071380793258\"\>",
         ShowStringCharacters->False],
        -5.064071380793258,
        AutoDelete->True],
       NumberForm[#, 16]& ]},
     {"0", "23", 
      TagBox[
       InterpretationBox[
        StyleBox["\<\"-5.06304788426608\"\>",
         ShowStringCharacters->False],
        -5.06304788426608,
        AutoDelete->True],
       NumberForm[#, 16]& ]},
     {"0", "24", 
      TagBox[
       InterpretationBox[
        StyleBox["\<\"-5.061969770176228\"\>",
         ShowStringCharacters->False],
        -5.061969770176228,
        AutoDelete->True],
       NumberForm[#, 16]& ]},
     {"0", "25", 
      TagBox[
       InterpretationBox[
        StyleBox["\<\"-5.060837829578723\"\>",
         ShowStringCharacters->False],
        -5.060837829578723,
        AutoDelete->True],
       NumberForm[#, 16]& ]},
     {"0", "26", 
      TagBox[
       InterpretationBox[
        StyleBox["\<\"-5.059653722471976\"\>",
         ShowStringCharacters->False],
        -5.0596537224719755`,
        AutoDelete->True],
       NumberForm[#, 16]& ]},
     {"0", "27", 
      TagBox[
       InterpretationBox[
        StyleBox["\<\"-5.058418766317703\"\>",
         ShowStringCharacters->False],
        -5.058418766317703,
        AutoDelete->True],
       NumberForm[#, 16]& ]},
     {"0", "28", 
      TagBox[
       InterpretationBox[
        StyleBox["\<\"-5.057133889433544\"\>",
         ShowStringCharacters->False],
        -5.057133889433544,
        AutoDelete->True],
       NumberForm[#, 16]& ]},
     {"0", "29", 
      TagBox[
       InterpretationBox[
        StyleBox["\<\"-5.055799802985175\"\>",
         ShowStringCharacters->False],
        -5.055799802985175,
        AutoDelete->True],
       NumberForm[#, 16]& ]},
     {"0", "30", 
      TagBox[
       InterpretationBox[
        StyleBox["\<\"-5.054417082047051\"\>",
         ShowStringCharacters->False],
        -5.054417082047051,
        AutoDelete->True],
       NumberForm[#, 16]& ]},
     {"0", "31", 
      TagBox[
       InterpretationBox[
        StyleBox["\<\"-5.052986209128917\"\>",
         ShowStringCharacters->False],
        -5.0529862091289175`,
        AutoDelete->True],
       NumberForm[#, 16]& ]},
     {"0", "32", 
      TagBox[
       InterpretationBox[
        StyleBox["\<\"-5.051507590488843\"\>",
         ShowStringCharacters->False],
        -5.051507590488843,
        AutoDelete->True],
       NumberForm[#, 16]& ]},
     {"0", "33", 
      TagBox[
       InterpretationBox[
        StyleBox["\<\"-5.049981571632076\"\>",
         ShowStringCharacters->False],
        -5.049981571632076,
        AutoDelete->True],
       NumberForm[#, 16]& ]},
     {"0", "34", 
      TagBox[
       InterpretationBox[
        StyleBox["\<\"-5.048408445475975\"\>",
         ShowStringCharacters->False],
        -5.048408445475975,
        AutoDelete->True],
       NumberForm[#, 16]& ]},
     {"0", "35", 
      TagBox[
       InterpretationBox[
        StyleBox["\<\"-5.046788469093492\"\>",
         ShowStringCharacters->False],
        -5.046788469093492,
        AutoDelete->True],
       NumberForm[#, 16]& ]},
     {"0", "36", 
      TagBox[
       InterpretationBox[
        StyleBox["\<\"-5.045121859655298\"\>",
         ShowStringCharacters->False],
        -5.045121859655298,
        AutoDelete->True],
       NumberForm[#, 16]& ]},
     {"0", "37", 
      TagBox[
       InterpretationBox[
        StyleBox["\<\"-5.04340881020848\"\>",
         ShowStringCharacters->False],
        -5.04340881020848,
        AutoDelete->True],
       NumberForm[#, 16]& ]},
     {"0", "38", 
      TagBox[
       InterpretationBox[
        StyleBox["\<\"-5.041649483739538\"\>",
         ShowStringCharacters->False],
        -5.041649483739538,
        AutoDelete->True],
       NumberForm[#, 16]& ]},
     {"0", "39", 
      TagBox[
       InterpretationBox[
        StyleBox["\<\"-5.039844024040287\"\>",
         ShowStringCharacters->False],
        -5.039844024040287,
        AutoDelete->True],
       NumberForm[#, 16]& ]},
     {"0", "40", 
      TagBox[
       InterpretationBox[
        StyleBox["\<\"-5.037992553971689\"\>",
         ShowStringCharacters->False],
        -5.037992553971689,
        AutoDelete->True],
       NumberForm[#, 16]& ]},
     {"0", "41", 
      TagBox[
       InterpretationBox[
        StyleBox["\<\"-5.036095180617071\"\>",
         ShowStringCharacters->False],
        -5.036095180617071,
        AutoDelete->True],
       NumberForm[#, 16]& ]},
     {"0", "42", 
      TagBox[
       InterpretationBox[
        StyleBox["\<\"-5.03415199138891\"\>",
         ShowStringCharacters->False],
        -5.03415199138891,
        AutoDelete->True],
       NumberForm[#, 16]& ]},
     {"0", "43", 
      TagBox[
       InterpretationBox[
        StyleBox["\<\"-5.032163065622197\"\>",
         ShowStringCharacters->False],
        -5.032163065622197,
        AutoDelete->True],
       NumberForm[#, 16]& ]},
     {"0", "44", 
      TagBox[
       InterpretationBox[
        StyleBox["\<\"-5.030128461474892\"\>",
         ShowStringCharacters->False],
        -5.0301284614748925`,
        AutoDelete->True],
       NumberForm[#, 16]& ]},
     {"0", "45", 
      TagBox[
       InterpretationBox[
        StyleBox["\<\"-5.02804823479468\"\>",
         ShowStringCharacters->False],
        -5.02804823479468,
        AutoDelete->True],
       NumberForm[#, 16]& ]},
     {"0", "46", 
      TagBox[
       InterpretationBox[
        StyleBox["\<\"-5.025922419146884\"\>",
         ShowStringCharacters->False],
        -5.025922419146884,
        AutoDelete->True],
       NumberForm[#, 16]& ]},
     {"0", "47", 
      TagBox[
       InterpretationBox[
        StyleBox["\<\"-5.02375105045555\"\>",
         ShowStringCharacters->False],
        -5.02375105045555,
        AutoDelete->True],
       NumberForm[#, 16]& ]},
     {"0", "48", 
      TagBox[
       InterpretationBox[
        StyleBox["\<\"-5.021534139270929\"\>",
         ShowStringCharacters->False],
        -5.021534139270929,
        AutoDelete->True],
       NumberForm[#, 16]& ]},
     {"0", "49", 
      TagBox[
       InterpretationBox[
        StyleBox["\<\"-5.019271707171225\"\>",
         ShowStringCharacters->False],
        -5.019271707171225,
        AutoDelete->True],
       NumberForm[#, 16]& ]},
     {"0", "50", 
      TagBox[
       InterpretationBox[
        StyleBox["\<\"-5.0169637407537\"\>",
         ShowStringCharacters->False],
        -5.0169637407537,
        AutoDelete->True],
       NumberForm[#, 16]& ]},
     {"0", "51", 
      TagBox[
       InterpretationBox[
        StyleBox["\<\"-5.014610252192954\"\>",
         ShowStringCharacters->False],
        -5.014610252192954,
        AutoDelete->True],
       NumberForm[#, 16]& ]},
     {"0", "52", 
      TagBox[
       InterpretationBox[
        StyleBox["\<\"-5.012211203103883\"\>",
         ShowStringCharacters->False],
        -5.012211203103883,
        AutoDelete->True],
       NumberForm[#, 16]& ]},
     {"0", "53", 
      TagBox[
       InterpretationBox[
        StyleBox["\<\"-5.009766601282211\"\>",
         ShowStringCharacters->False],
        -5.009766601282211,
        AutoDelete->True],
       NumberForm[#, 16]& ]},
     {"0", "54", 
      TagBox[
       InterpretationBox[
        StyleBox["\<\"-5.007276380478574\"\>",
         ShowStringCharacters->False],
        -5.007276380478574,
        AutoDelete->True],
       NumberForm[#, 16]& ]},
     {"0", "55", 
      TagBox[
       InterpretationBox[
        StyleBox["\<\"-5.004740550472694\"\>",
         ShowStringCharacters->False],
        -5.004740550472694,
        AutoDelete->True],
       NumberForm[#, 16]& ]},
     {"0", "56", 
      TagBox[
       InterpretationBox[
        StyleBox["\<\"-5.002159011531461\"\>",
         ShowStringCharacters->False],
        -5.002159011531461,
        AutoDelete->True],
       NumberForm[#, 16]& ]},
     {"0", "57", 
      TagBox[
       InterpretationBox[
        StyleBox["\<\"-4.999531785697007\"\>",
         ShowStringCharacters->False],
        -4.999531785697007,
        AutoDelete->True],
       NumberForm[#, 16]& ]},
     {"0", "58", 
      TagBox[
       InterpretationBox[
        StyleBox["\<\"-4.996858728802088\"\>",
         ShowStringCharacters->False],
        -4.996858728802088,
        AutoDelete->True],
       NumberForm[#, 16]& ]},
     {"0", "59", 
      TagBox[
       InterpretationBox[
        StyleBox["\<\"-4.994139890331425\"\>",
         ShowStringCharacters->False],
        -4.994139890331425,
        AutoDelete->True],
       NumberForm[#, 16]& ]},
     {"0", "60", 
      TagBox[
       InterpretationBox[
        StyleBox["\<\"-4.99137506517626\"\>",
         ShowStringCharacters->False],
        -4.9913750651762605`,
        AutoDelete->True],
       NumberForm[#, 16]& ]},
     {"0", "61", 
      TagBox[
       InterpretationBox[
        StyleBox["\<\"-4.988564352212358\"\>",
         ShowStringCharacters->False],
        -4.988564352212358,
        AutoDelete->True],
       NumberForm[#, 16]& ]},
     {"0", "62", 
      TagBox[
       InterpretationBox[
        StyleBox["\<\"-4.985707459275676\"\>",
         ShowStringCharacters->False],
        -4.985707459275676,
        AutoDelete->True],
       NumberForm[#, 16]& ]},
     {"0", "63", 
      TagBox[
       InterpretationBox[
        StyleBox["\<\"-4.982804568609654\"\>",
         ShowStringCharacters->False],
        -4.982804568609654,
        AutoDelete->True],
       NumberForm[#, 16]& ]},
     {"0", "64", 
      TagBox[
       InterpretationBox[
        StyleBox["\<\"-4.979855260419894\"\>",
         ShowStringCharacters->False],
        -4.979855260419894,
        AutoDelete->True],
       NumberForm[#, 16]& ]},
     {"0", "65", 
      TagBox[
       InterpretationBox[
        StyleBox["\<\"-4.976859851637666\"\>",
         ShowStringCharacters->False],
        -4.976859851637666,
        AutoDelete->True],
       NumberForm[#, 16]& ]},
     {"0", "66", 
      TagBox[
       InterpretationBox[
        StyleBox["\<\"-4.973817732060824\"\>",
         ShowStringCharacters->False],
        -4.973817732060824,
        AutoDelete->True],
       NumberForm[#, 16]& ]},
     {"0", "67", 
      TagBox[
       InterpretationBox[
        StyleBox["\<\"-4.970729431736688\"\>",
         ShowStringCharacters->False],
        -4.970729431736688,
        AutoDelete->True],
       NumberForm[#, 16]& ]},
     {"0", "68", 
      TagBox[
       InterpretationBox[
        StyleBox["\<\"-4.967594054668295\"\>",
         ShowStringCharacters->False],
        -4.967594054668295,
        AutoDelete->True],
       NumberForm[#, 16]& ]},
     {"0", "69", 
      TagBox[
       InterpretationBox[
        StyleBox["\<\"-4.964412462780997\"\>",
         ShowStringCharacters->False],
        -4.964412462780997,
        AutoDelete->True],
       NumberForm[#, 16]& ]},
     {"0", "70", 
      TagBox[
       InterpretationBox[
        StyleBox["\<\"-4.961183328142659\"\>",
         ShowStringCharacters->False],
        -4.961183328142659,
        AutoDelete->True],
       NumberForm[#, 16]& ]},
     {"0", "71", 
      TagBox[
       InterpretationBox[
        StyleBox["\<\"-4.957908024879591\"\>",
         ShowStringCharacters->False],
        -4.9579080248795915`,
        AutoDelete->True],
       NumberForm[#, 16]& ]},
     {"0", "72", 
      TagBox[
       InterpretationBox[
        StyleBox["\<\"-4.954584572863423\"\>",
         ShowStringCharacters->False],
        -4.954584572863423,
        AutoDelete->True],
       NumberForm[#, 16]& ]},
     {"0", "73", 
      TagBox[
       InterpretationBox[
        StyleBox["\<\"-4.95121512958296\"\>",
         ShowStringCharacters->False],
        -4.95121512958296,
        AutoDelete->True],
       NumberForm[#, 16]& ]},
     {"0", "74", 
      TagBox[
       InterpretationBox[
        StyleBox["\<\"-4.947796730415895\"\>",
         ShowStringCharacters->False],
        -4.947796730415895,
        AutoDelete->True],
       NumberForm[#, 16]& ]},
     {"0", "75", 
      TagBox[
       InterpretationBox[
        StyleBox["\<\"-4.944332723751121\"\>",
         ShowStringCharacters->False],
        -4.944332723751121,
        AutoDelete->True],
       NumberForm[#, 16]& ]},
     {"0", "76", 
      TagBox[
       InterpretationBox[
        StyleBox["\<\"-4.940818663058564\"\>",
         ShowStringCharacters->False],
        -4.940818663058564,
        AutoDelete->True],
       NumberForm[#, 16]& ]},
     {"0", "77", 
      TagBox[
       InterpretationBox[
        StyleBox["\<\"-4.937259695460139\"\>",
         ShowStringCharacters->False],
        -4.937259695460139,
        AutoDelete->True],
       NumberForm[#, 16]& ]},
     {"0", "78", 
      TagBox[
       InterpretationBox[
        StyleBox["\<\"-4.933649151977333\"\>",
         ShowStringCharacters->False],
        -4.933649151977333,
        AutoDelete->True],
       NumberForm[#, 16]& ]},
     {"0", "79", 
      TagBox[
       InterpretationBox[
        StyleBox["\<\"-4.929994880503264\"\>",
         ShowStringCharacters->False],
        -4.929994880503264,
        AutoDelete->True],
       NumberForm[#, 16]& ]},
     {"0", "80", 
      TagBox[
       InterpretationBox[
        StyleBox["\<\"-4.926286893901408\"\>",
         ShowStringCharacters->False],
        -4.926286893901408,
        AutoDelete->True],
       NumberForm[#, 16]& ]},
     {"0", "81", 
      TagBox[
       InterpretationBox[
        StyleBox["\<\"-4.922537071027806\"\>",
         ShowStringCharacters->False],
        -4.922537071027806,
        AutoDelete->True],
       NumberForm[#, 16]& ]},
     {"0", "82", 
      TagBox[
       InterpretationBox[
        StyleBox["\<\"-4.918730495851919\"\>",
         ShowStringCharacters->False],
        -4.918730495851919,
        AutoDelete->True],
       NumberForm[#, 16]& ]},
     {"0", "83", 
      TagBox[
       InterpretationBox[
        StyleBox["\<\"-4.914885026356096\"\>",
         ShowStringCharacters->False],
        -4.914885026356096,
        AutoDelete->True],
       NumberForm[#, 16]& ]},
     {"0", "84", 
      TagBox[
       InterpretationBox[
        StyleBox["\<\"-4.910978466905444\"\>",
         ShowStringCharacters->False],
        -4.910978466905444,
        AutoDelete->True],
       NumberForm[#, 16]& ]},
     {"0", "85", 
      TagBox[
       InterpretationBox[
        StyleBox["\<\"-4.907037487415764\"\>",
         ShowStringCharacters->False],
        -4.907037487415764,
        AutoDelete->True],
       NumberForm[#, 16]& ]},
     {"0", "86", 
      TagBox[
       InterpretationBox[
        StyleBox["\<\"-4.90302920754984\"\>",
         ShowStringCharacters->False],
        -4.9030292075498405`,
        AutoDelete->True],
       NumberForm[#, 16]& ]},
     {"0", "87", 
      TagBox[
       InterpretationBox[
        StyleBox["\<\"-4.898993195270839\"\>",
         ShowStringCharacters->False],
        -4.8989931952708385`,
        AutoDelete->True],
       NumberForm[#, 16]& ]},
     {"0", "88", 
      TagBox[
       InterpretationBox[
        StyleBox["\<\"-4.894880993953589\"\>",
         ShowStringCharacters->False],
        -4.894880993953589,
        AutoDelete->True],
       NumberForm[#, 16]& ]},
     {"0", "89", 
      TagBox[
       InterpretationBox[
        StyleBox["\<\"-4.890750915166723\"\>",
         ShowStringCharacters->False],
        -4.890750915166723,
        AutoDelete->True],
       NumberForm[#, 16]& ]},
     {"0", "90", 
      TagBox[
       InterpretationBox[
        StyleBox["\<\"-4.886531959254625\"\>",
         ShowStringCharacters->False],
        -4.886531959254625,
        AutoDelete->True],
       NumberForm[#, 16]& ]},
     {"0", "91", 
      TagBox[
       InterpretationBox[
        StyleBox["\<\"-4.882309466347404\"\>",
         ShowStringCharacters->False],
        -4.8823094663474045`,
        AutoDelete->True],
       NumberForm[#, 16]& ]},
     {"0", "92", 
      TagBox[
       InterpretationBox[
        StyleBox["\<\"-4.877980067583731\"\>",
         ShowStringCharacters->False],
        -4.8779800675837315`,
        AutoDelete->True],
       NumberForm[#, 16]& ]},
     {"0", "93", 
      TagBox[
       InterpretationBox[
        StyleBox["\<\"-4.873667759576104\"\>",
         ShowStringCharacters->False],
        -4.8736677595761035`,
        AutoDelete->True],
       NumberForm[#, 16]& ]},
     {"0", "94", 
      TagBox[
       InterpretationBox[
        StyleBox["\<\"-4.86922308450535\"\>",
         ShowStringCharacters->False],
        -4.86922308450535,
        AutoDelete->True],
       NumberForm[#, 16]& ]},
     {"0", "95", 
      TagBox[
       InterpretationBox[
        StyleBox["\<\"-4.864824840260225\"\>",
         ShowStringCharacters->False],
        -4.8648248402602245`,
        AutoDelete->True],
       NumberForm[#, 16]& ]},
     {"0", "96", 
      TagBox[
       InterpretationBox[
        StyleBox["\<\"-4.860258540743338\"\>",
         ShowStringCharacters->False],
        -4.860258540743338,
        AutoDelete->True],
       NumberForm[#, 16]& ]},
     {"0", "97", 
      TagBox[
       InterpretationBox[
        StyleBox["\<\"-4.855779937382678\"\>",
         ShowStringCharacters->False],
        -4.855779937382678,
        AutoDelete->True],
       NumberForm[#, 16]& ]},
     {"0", "98", 
      TagBox[
       InterpretationBox[
        StyleBox["\<\"-4.851083692005685\"\>",
         ShowStringCharacters->False],
        -4.851083692005685,
        AutoDelete->True],
       NumberForm[#, 16]& ]},
     {"0", "99", 
      TagBox[
       InterpretationBox[
        StyleBox["\<\"-4.846532511387169\"\>",
         ShowStringCharacters->False],
        -4.846532511387169,
        AutoDelete->True],
       NumberForm[#, 16]& ]},
     {"0", "100", 
      TagBox[
       InterpretationBox[
        StyleBox["\<\"-4.841695475913274\"\>",
         ShowStringCharacters->False],
        -4.841695475913274,
        AutoDelete->True],
       NumberForm[#, 16]& ]},
     {"0", "101", 
      TagBox[
       InterpretationBox[
        StyleBox["\<\"-4.837082291133301\"\>",
         ShowStringCharacters->False],
        -4.837082291133301,
        AutoDelete->True],
       NumberForm[#, 16]& ]},
     {"0", "102", 
      TagBox[
       InterpretationBox[
        StyleBox["\<\"-4.832090468984505\"\>",
         ShowStringCharacters->False],
        -4.832090468984505,
        AutoDelete->True],
       NumberForm[#, 16]& ]},
     {"0", "103", 
      TagBox[
       InterpretationBox[
        StyleBox["\<\"-4.827429281411277\"\>",
         ShowStringCharacters->False],
        -4.827429281411277,
        AutoDelete->True],
       NumberForm[#, 16]& ]},
     {"0", "104", 
      TagBox[
       InterpretationBox[
        StyleBox["\<\"-4.822264847222389\"\>",
         ShowStringCharacters->False],
        -4.822264847222389,
        AutoDelete->True],
       NumberForm[#, 16]& ]},
     {"0", "105", 
      TagBox[
       InterpretationBox[
        StyleBox["\<\"-4.817573709128465\"\>",
         ShowStringCharacters->False],
        -4.817573709128465,
        AutoDelete->True],
       NumberForm[#, 16]& ]},
     {"0", "106", 
      TagBox[
       InterpretationBox[
        StyleBox["\<\"-4.812214356337064\"\>",
         ShowStringCharacters->False],
        -4.812214356337064,
        AutoDelete->True],
       NumberForm[#, 16]& ]},
     {"0", "107", 
      TagBox[
       InterpretationBox[
        StyleBox["\<\"-4.807515865497967\"\>",
         ShowStringCharacters->False],
        -4.807515865497967,
        AutoDelete->True],
       NumberForm[#, 16]& ]},
     {"0", "108", 
      TagBox[
       InterpretationBox[
        StyleBox["\<\"-4.801934295913498\"\>",
         ShowStringCharacters->False],
        -4.801934295913498,
        AutoDelete->True],
       NumberForm[#, 16]& ]},
     {"0", "109", 
      TagBox[
       InterpretationBox[
        StyleBox["\<\"-4.797255787050022\"\>",
         ShowStringCharacters->False],
        -4.797255787050022,
        AutoDelete->True],
       NumberForm[#, 16]& ]},
     {"0", "110", 
      TagBox[
       InterpretationBox[
        StyleBox["\<\"-4.791419520346156\"\>",
         ShowStringCharacters->False],
        -4.791419520346156,
        AutoDelete->True],
       NumberForm[#, 16]& ]},
     {"0", "111", 
      TagBox[
       InterpretationBox[
        StyleBox["\<\"-4.786792723971222\"\>",
         ShowStringCharacters->False],
        -4.786792723971222,
        AutoDelete->True],
       NumberForm[#, 16]& ]},
     {"0", "112", 
      TagBox[
       InterpretationBox[
        StyleBox["\<\"-4.780664461588405\"\>",
         ShowStringCharacters->False],
        -4.780664461588405,
        AutoDelete->True],
       NumberForm[#, 16]& ]},
     {"0", "113", 
      TagBox[
       InterpretationBox[
        StyleBox["\<\"-4.776124389286878\"\>",
         ShowStringCharacters->False],
        -4.776124389286878,
        AutoDelete->True],
       NumberForm[#, 16]& ]},
     {"0", "114", 
      TagBox[
       InterpretationBox[
        StyleBox["\<\"-4.769663174504001\"\>",
         ShowStringCharacters->False],
        -4.769663174504001,
        AutoDelete->True],
       NumberForm[#, 16]& ]},
     {"0", "115", 
      TagBox[
       InterpretationBox[
        StyleBox["\<\"-4.765246075890729\"\>",
         ShowStringCharacters->False],
        -4.765246075890729,
        AutoDelete->True],
       NumberForm[#, 16]& ]},
     {"0", "116", 
      TagBox[
       InterpretationBox[
        StyleBox["\<\"-4.75840940124491\"\>",
         ShowStringCharacters->False],
        -4.75840940124491,
        AutoDelete->True],
       NumberForm[#, 16]& ]},
     {"0", "117", 
      TagBox[
       InterpretationBox[
        StyleBox["\<\"-4.754149876870426\"\>",
         ShowStringCharacters->False],
        -4.754149876870426,
        AutoDelete->True],
       NumberForm[#, 16]& ]},
     {"0", "118", 
      TagBox[
       InterpretationBox[
        StyleBox["\<\"-4.746896653366062\"\>",
         ShowStringCharacters->False],
        -4.746896653366062,
        AutoDelete->True],
       NumberForm[#, 16]& ]},
     {"0", "119", 
      TagBox[
       InterpretationBox[
        StyleBox["\<\"-4.74282436443675\"\>",
         ShowStringCharacters->False],
        -4.74282436443675,
        AutoDelete->True],
       NumberForm[#, 16]& ]},
     {"0", "120", 
      TagBox[
       InterpretationBox[
        StyleBox["\<\"-4.735118301555099\"\>",
         ShowStringCharacters->False],
        -4.735118301555099,
        AutoDelete->True],
       NumberForm[#, 16]& ]},
     {"0", "121", 
      TagBox[
       InterpretationBox[
        StyleBox["\<\"-4.731255034661714\"\>",
         ShowStringCharacters->False],
        -4.731255034661714,
        AutoDelete->True],
       NumberForm[#, 16]& ]},
     {"0", "122", 
      TagBox[
       InterpretationBox[
        StyleBox["\<\"-4.723067664122316\"\>",
         ShowStringCharacters->False],
        -4.723067664122316,
        AutoDelete->True],
       NumberForm[#, 16]& ]},
     {"0", "123", 
      TagBox[
       InterpretationBox[
        StyleBox["\<\"-4.719425557238136\"\>",
         ShowStringCharacters->False],
        -4.719425557238136,
        AutoDelete->True],
       NumberForm[#, 16]& ]},
     {"0", "124", 
      TagBox[
       InterpretationBox[
        StyleBox["\<\"-4.710738082829972\"\>",
         ShowStringCharacters->False],
        -4.710738082829972,
        AutoDelete->True],
       NumberForm[#, 16]& ]},
     {"0", "125", 
      TagBox[
       InterpretationBox[
        StyleBox["\<\"-4.707319473860849\"\>",
         ShowStringCharacters->False],
        -4.707319473860849,
        AutoDelete->True],
       NumberForm[#, 16]& ]},
     {"0", "126", 
      TagBox[
       InterpretationBox[
        StyleBox["\<\"-4.698122980440201\"\>",
         ShowStringCharacters->False],
        -4.698122980440201,
        AutoDelete->True],
       NumberForm[#, 16]& ]},
     {"0", "127", 
      TagBox[
       InterpretationBox[
        StyleBox["\<\"-4.694921756147159\"\>",
         ShowStringCharacters->False],
        -4.694921756147159,
        AutoDelete->True],
       NumberForm[#, 16]& ]},
     {"0", "128", 
      TagBox[
       InterpretationBox[
        StyleBox["\<\"-4.685215893362443\"\>",
         ShowStringCharacters->False],
        -4.685215893362443,
        AutoDelete->True],
       NumberForm[#, 16]& ]},
     {"0", "129", 
      TagBox[
       InterpretationBox[
        StyleBox["\<\"-4.682219752949292\"\>",
         ShowStringCharacters->False],
        -4.682219752949292,
        AutoDelete->True],
       NumberForm[#, 16]& ]},
     {"0", "130", 
      TagBox[
       InterpretationBox[
        StyleBox["\<\"-4.672010480473084\"\>",
         ShowStringCharacters->False],
        -4.672010480473084,
        AutoDelete->True],
       NumberForm[#, 16]& ]},
     {"0", "131", 
      TagBox[
       InterpretationBox[
        StyleBox["\<\"-4.66920339911401\"\>",
         ShowStringCharacters->False],
        -4.66920339911401,
        AutoDelete->True],
       NumberForm[#, 16]& ]},
     {"0", "132", 
      TagBox[
       InterpretationBox[
        StyleBox["\<\"-4.658500508504004\"\>",
         ShowStringCharacters->False],
        -4.658500508504004,
        AutoDelete->True],
       NumberForm[#, 16]& ]},
     {"0", "133", 
      TagBox[
       InterpretationBox[
        StyleBox["\<\"-4.655864872255212\"\>",
         ShowStringCharacters->False],
        -4.655864872255212,
        AutoDelete->True],
       NumberForm[#, 16]& ]},
     {"0", "134", 
      TagBox[
       InterpretationBox[
        StyleBox["\<\"-4.644679821524067\"\>",
         ShowStringCharacters->False],
        -4.644679821524067,
        AutoDelete->True],
       NumberForm[#, 16]& ]},
     {"0", "135", 
      TagBox[
       InterpretationBox[
        StyleBox["\<\"-4.64219799001751\"\>",
         ShowStringCharacters->False],
        -4.64219799001751,
        AutoDelete->True],
       NumberForm[#, 16]& ]},
     {"0", "136", 
      TagBox[
       InterpretationBox[
        StyleBox["\<\"-4.630542300287928\"\>",
         ShowStringCharacters->False],
        -4.630542300287928,
        AutoDelete->True],
       NumberForm[#, 16]& ]},
     {"0", "137", 
      TagBox[
       InterpretationBox[
        StyleBox["\<\"-4.628197591046133\"\>",
         ShowStringCharacters->False],
        -4.628197591046133,
        AutoDelete->True],
       NumberForm[#, 16]& ]},
     {"0", "138", 
      TagBox[
       InterpretationBox[
        StyleBox["\<\"-4.616081819117421\"\>",
         ShowStringCharacters->False],
        -4.616081819117421,
        AutoDelete->True],
       NumberForm[#, 16]& ]},
     {"0", "139", 
      TagBox[
       InterpretationBox[
        StyleBox["\<\"-4.613859023830336\"\>",
         ShowStringCharacters->False],
        -4.613859023830336,
        AutoDelete->True],
       NumberForm[#, 16]& ]},
     {"0", "140", 
      TagBox[
       InterpretationBox[
        StyleBox["\<\"-4.601292204738098\"\>",
         ShowStringCharacters->False],
        -4.601292204738098,
        AutoDelete->True],
       NumberForm[#, 16]& ]},
     {"0", "141", 
      TagBox[
       InterpretationBox[
        StyleBox["\<\"-4.59917777998971\"\>",
         ShowStringCharacters->False],
        -4.59917777998971,
        AutoDelete->True],
       NumberForm[#, 16]& ]},
     {"0", "142", 
      TagBox[
       InterpretationBox[
        StyleBox["\<\"-4.58616719742653\"\>",
         ShowStringCharacters->False],
        -4.58616719742653,
        AutoDelete->True],
       NumberForm[#, 16]& ]},
     {"0", "143", 
      TagBox[
       InterpretationBox[
        StyleBox["\<\"-4.584149256694142\"\>",
         ShowStringCharacters->False],
        -4.5841492566941415`,
        AutoDelete->True],
       NumberForm[#, 16]& ]},
     {"0", "144", 
      TagBox[
       InterpretationBox[
        StyleBox["\<\"-4.570700418741502\"\>",
         ShowStringCharacters->False],
        -4.570700418741502,
        AutoDelete->True],
       NumberForm[#, 16]& ]},
     {"0", "145", 
      TagBox[
       InterpretationBox[
        StyleBox["\<\"-4.568768615233676\"\>",
         ShowStringCharacters->False],
        -4.568768615233676,
        AutoDelete->True],
       NumberForm[#, 16]& ]},
     {"0", "146", 
      TagBox[
       InterpretationBox[
        StyleBox["\<\"-4.554885342599672\"\>",
         ShowStringCharacters->False],
        -4.554885342599672,
        AutoDelete->True],
       NumberForm[#, 16]& ]},
     {"0", "147", 
      TagBox[
       InterpretationBox[
        StyleBox["\<\"-4.553030706763079\"\>",
         ShowStringCharacters->False],
        -4.553030706763079,
        AutoDelete->True],
       NumberForm[#, 16]& ]},
     {"0", "148", 
      TagBox[
       InterpretationBox[
        StyleBox["\<\"-4.538715272869582\"\>",
         ShowStringCharacters->False],
        -4.538715272869582,
        AutoDelete->True],
       NumberForm[#, 16]& ]},
     {"0", "149", 
      TagBox[
       InterpretationBox[
        StyleBox["\<\"-4.536930036701902\"\>",
         ShowStringCharacters->False],
        -4.536930036701902,
        AutoDelete->True],
       NumberForm[#, 16]& ]},
     {"0", "150", 
      TagBox[
       InterpretationBox[
        StyleBox["\<\"-4.522183324449706\"\>",
         ShowStringCharacters->False],
        -4.522183324449706,
        AutoDelete->True],
       NumberForm[#, 16]& ]},
     {"0", "151", 
      TagBox[
       InterpretationBox[
        StyleBox["\<\"-4.520460752927778\"\>",
         ShowStringCharacters->False],
        -4.520460752927778,
        AutoDelete->True],
       NumberForm[#, 16]& ]},
     {"0", "152", 
      TagBox[
       InterpretationBox[
        StyleBox["\<\"-4.505282406301193\"\>",
         ShowStringCharacters->False],
        -4.505282406301193,
        AutoDelete->True],
       NumberForm[#, 16]& ]},
     {"0", "153", 
      TagBox[
       InterpretationBox[
        StyleBox["\<\"-4.503616646595221\"\>",
         ShowStringCharacters->False],
        -4.503616646595221,
        AutoDelete->True],
       NumberForm[#, 16]& ]},
     {"0", "154", 
      TagBox[
       InterpretationBox[
        StyleBox["\<\"-4.488005208732639\"\>",
         ShowStringCharacters->False],
        -4.4880052087326385`,
        AutoDelete->True],
       NumberForm[#, 16]& ]},
     {"0", "155", 
      TagBox[
       InterpretationBox[
        StyleBox["\<\"-4.486391156411622\"\>",
         ShowStringCharacters->False],
        -4.486391156411622,
        AutoDelete->True],
       NumberForm[#, 16]& ]},
     {"0", "156", 
      TagBox[
       InterpretationBox[
        StyleBox["\<\"-4.470344190632092\"\>",
         ShowStringCharacters->False],
        -4.470344190632092,
        AutoDelete->True],
       NumberForm[#, 16]& ]},
     {"0", "157", 
      TagBox[
       InterpretationBox[
        StyleBox["\<\"-4.468777376749548\"\>",
         ShowStringCharacters->False],
        -4.468777376749548,
        AutoDelete->True],
       NumberForm[#, 16]& ]},
     {"0", "158", 
      TagBox[
       InterpretationBox[
        StyleBox["\<\"-4.452291568960931\"\>",
         ShowStringCharacters->False],
        -4.4522915689609315`,
        AutoDelete->True],
       NumberForm[#, 16]& ]},
     {"0", "159", 
      TagBox[
       InterpretationBox[
        StyleBox["\<\"-4.450768063970377\"\>",
         ShowStringCharacters->False],
        -4.450768063970377,
        AutoDelete->True],
       NumberForm[#, 16]& ]},
     {"0", "160", 
      TagBox[
       InterpretationBox[
        StyleBox["\<\"-4.433839309110376\"\>",
         ShowStringCharacters->False],
        -4.433839309110376,
        AutoDelete->True],
       NumberForm[#, 16]& ]},
     {"0", "161", 
      TagBox[
       InterpretationBox[
        StyleBox["\<\"-4.432355641714607\"\>",
         ShowStringCharacters->False],
        -4.432355641714607,
        AutoDelete->True],
       NumberForm[#, 16]& ]},
     {"0", "162", 
      TagBox[
       InterpretationBox[
        StyleBox["\<\"-4.414979113978074\"\>",
         ShowStringCharacters->False],
        -4.414979113978074,
        AutoDelete->True],
       NumberForm[#, 16]& ]},
     {"0", "163", 
      TagBox[
       InterpretationBox[
        StyleBox["\<\"-4.41353220546539\"\>",
         ShowStringCharacters->False],
        -4.4135322054653905`,
        AutoDelete->True],
       NumberForm[#, 16]& ]},
     {"0", "164", 
      TagBox[
       InterpretationBox[
        StyleBox["\<\"-4.395702414983658\"\>",
         ShowStringCharacters->False],
        -4.395702414983658,
        AutoDelete->True],
       NumberForm[#, 16]& ]},
     {"0", "165", 
      TagBox[
       InterpretationBox[
        StyleBox["\<\"-4.394289523279978\"\>",
         ShowStringCharacters->False],
        -4.394289523279978,
        AutoDelete->True],
       NumberForm[#, 16]& ]},
     {"0", "166", 
      TagBox[
       InterpretationBox[
        StyleBox["\<\"-4.376000362309818\"\>",
         ShowStringCharacters->False],
        -4.376000362309818,
        AutoDelete->True],
       NumberForm[#, 16]& ]},
     {"0", "167", 
      TagBox[
       InterpretationBox[
        StyleBox["\<\"-4.37461903571639\"\>",
         ShowStringCharacters->False],
        -4.37461903571639,
        AutoDelete->True],
       NumberForm[#, 16]& ]},
     {"0", "168", 
      TagBox[
       InterpretationBox[
        StyleBox["\<\"-4.35586381636151\"\>",
         ShowStringCharacters->False],
        -4.35586381636151,
        AutoDelete->True],
       NumberForm[#, 16]& ]},
     {"0", "169", 
      TagBox[
       InterpretationBox[
        StyleBox["\<\"-4.35451185314616\"\>",
         ShowStringCharacters->False],
        -4.3545118531461595`,
        AutoDelete->True],
       NumberForm[#, 16]& ]},
     {"0", "170", 
      TagBox[
       InterpretationBox[
        StyleBox["\<\"-4.335283337955266\"\>",
         ShowStringCharacters->False],
        -4.335283337955266,
        AutoDelete->True],
       NumberForm[#, 16]& ]},
     {"0", "171", 
      TagBox[
       InterpretationBox[
        StyleBox["\<\"-4.333958752862075\"\>",
         ShowStringCharacters->False],
        -4.333958752862075,
        AutoDelete->True],
       NumberForm[#, 16]& ]},
     {"0", "172", 
      TagBox[
       InterpretationBox[
        StyleBox["\<\"-4.314249178699397\"\>",
         ShowStringCharacters->False],
        -4.314249178699397,
        AutoDelete->True],
       NumberForm[#, 16]& ]},
     {"0", "173", 
      TagBox[
       InterpretationBox[
        StyleBox["\<\"-4.312950173123516\"\>",
         ShowStringCharacters->False],
        -4.312950173123516,
        AutoDelete->True],
       NumberForm[#, 16]& ]},
     {"0", "174", 
      TagBox[
       InterpretationBox[
        StyleBox["\<\"-4.292751268652967\"\>",
         ShowStringCharacters->False],
        -4.292751268652967,
        AutoDelete->True],
       NumberForm[#, 16]& ]},
     {"0", "175", 
      TagBox[
       InterpretationBox[
        StyleBox["\<\"-4.291476207287001\"\>",
         ShowStringCharacters->False],
        -4.291476207287001,
        AutoDelete->True],
       NumberForm[#, 16]& ]},
     {"0", "176", 
      TagBox[
       InterpretationBox[
        StyleBox["\<\"-4.27077920392897\"\>",
         ShowStringCharacters->False],
        -4.27077920392897,
        AutoDelete->True],
       NumberForm[#, 16]& ]},
     {"0", "177", 
      TagBox[
       InterpretationBox[
        StyleBox["\<\"-4.269526596893619\"\>",
         ShowStringCharacters->False],
        -4.269526596893619,
        AutoDelete->True],
       NumberForm[#, 16]& ]},
     {"0", "178", 
      TagBox[
       InterpretationBox[
        StyleBox["\<\"-4.248322237107183\"\>",
         ShowStringCharacters->False],
        -4.248322237107183,
        AutoDelete->True],
       NumberForm[#, 16]& ]},
     {"0", "179", 
      TagBox[
       InterpretationBox[
        StyleBox["\<\"-4.247090723406412\"\>",
         ShowStringCharacters->False],
        -4.247090723406412,
        AutoDelete->True],
       NumberForm[#, 16]& ]},
     {"0", "180", 
      TagBox[
       InterpretationBox[
        StyleBox["\<\"-4.225369265792205\"\>",
         ShowStringCharacters->False],
        -4.225369265792205,
        AutoDelete->True],
       NumberForm[#, 16]& ]},
     {"0", "181", 
      TagBox[
       InterpretationBox[
        StyleBox["\<\"-4.224157597550724\"\>",
         ShowStringCharacters->False],
        -4.224157597550724,
        AutoDelete->True],
       NumberForm[#, 16]& ]},
     {"0", "182", 
      TagBox[
       InterpretationBox[
        StyleBox["\<\"-4.201908820814511\"\>",
         ShowStringCharacters->False],
        -4.201908820814511,
        AutoDelete->True],
       NumberForm[#, 16]& ]},
     {"0", "183", 
      TagBox[
       InterpretationBox[
        StyleBox["\<\"-4.200715846735946\"\>",
         ShowStringCharacters->False],
        -4.200715846735946,
        AutoDelete->True],
       NumberForm[#, 16]& ]},
     {"0", "184", 
      TagBox[
       InterpretationBox[
        StyleBox["\<\"-4.177929048358431\"\>",
         ShowStringCharacters->False],
        -4.177929048358431,
        AutoDelete->True],
       NumberForm[#, 16]& ]},
     {"0", "185", 
      TagBox[
       InterpretationBox[
        StyleBox["\<\"-4.176753708085839\"\>",
         ShowStringCharacters->False],
        -4.176753708085839,
        AutoDelete->True],
       NumberForm[#, 16]& ]},
     {"0", "186", 
      TagBox[
       InterpretationBox[
        StyleBox["\<\"-4.153417698773117\"\>",
         ShowStringCharacters->False],
        -4.153417698773117,
        AutoDelete->True],
       NumberForm[#, 16]& ]},
     {"0", "187", 
      TagBox[
       InterpretationBox[
        StyleBox["\<\"-4.15225901561313\"\>",
         ShowStringCharacters->False],
        -4.15225901561313,
        AutoDelete->True],
       NumberForm[#, 16]& ]},
     {"0", "188", 
      TagBox[
       InterpretationBox[
        StyleBox["\<\"-4.128362116273556\"\>",
         ShowStringCharacters->False],
        -4.128362116273556,
        AutoDelete->True],
       NumberForm[#, 16]& ]},
     {"0", "189", 
      TagBox[
       InterpretationBox[
        StyleBox["\<\"-4.127219182824645\"\>",
         ShowStringCharacters->False],
        -4.127219182824645,
        AutoDelete->True],
       NumberForm[#, 16]& ]},
     {"0", "190", 
      TagBox[
       InterpretationBox[
        StyleBox["\<\"-4.10274922045634\"\>",
         ShowStringCharacters->False],
        -4.1027492204563405`,
        AutoDelete->True],
       NumberForm[#, 16]& ]},
     {"0", "191", 
      TagBox[
       InterpretationBox[
        StyleBox["\<\"-4.101621188622116\"\>",
         ShowStringCharacters->False],
        -4.101621188622116,
        AutoDelete->True],
       NumberForm[#, 16]& ]},
     {"0", "192", 
      TagBox[
       InterpretationBox[
        StyleBox["\<\"-4.076565488260452\"\>",
         ShowStringCharacters->False],
        -4.076565488260452,
        AutoDelete->True],
       NumberForm[#, 16]& ]},
     {"0", "193", 
      TagBox[
       InterpretationBox[
        StyleBox["\<\"-4.075451563216209\"\>",
         ShowStringCharacters->False],
        -4.075451563216209,
        AutoDelete->True],
       NumberForm[#, 16]& ]},
     {"0", "194", 
      TagBox[
       InterpretationBox[
        StyleBox["\<\"-4.049796933647406\"\>",
         ShowStringCharacters->False],
        -4.049796933647406,
        AutoDelete->True],
       NumberForm[#, 16]& ]},
     {"0", "195", 
      TagBox[
       InterpretationBox[
        StyleBox["\<\"-4.04869637674173\"\>",
         ShowStringCharacters->False],
        -4.04869637674173,
        AutoDelete->True],
       NumberForm[#, 16]& ]},
     {"0", "196", 
      TagBox[
       InterpretationBox[
        StyleBox["\<\"-4.022429093131352\"\>",
         ShowStringCharacters->False],
        -4.022429093131352,
        AutoDelete->True],
       NumberForm[#, 16]& ]},
     {"0", "197", 
      TagBox[
       InterpretationBox[
        StyleBox["\<\"-4.021341220599096\"\>",
         ShowStringCharacters->False],
        -4.021341220599096,
        AutoDelete->True],
       NumberForm[#, 16]& ]},
     {"0", "198", 
      TagBox[
       InterpretationBox[
        StyleBox["\<\"-3.994447010224457\"\>",
         ShowStringCharacters->False],
        -3.994447010224457,
        AutoDelete->True],
       NumberForm[#, 16]& ]},
     {"0", "199", 
      TagBox[
       InterpretationBox[
        StyleBox["\<\"-3.993371187656588\"\>",
         ShowStringCharacters->False],
        -3.9933711876565883`,
        AutoDelete->True],
       NumberForm[#, 16]& ]}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{{3.956417888258402*^9, 3.9564179135260887`*^9}, {
   3.956417956328999*^9, 3.956417963051785*^9}, {3.9564180104047527`*^9, 
   3.95641802653432*^9}, {3.95662992343432*^9, 3.956629967961063*^9}, {
   3.956630028287095*^9, 3.956630044057601*^9}, {3.956630095936788*^9, 
   3.956630143545542*^9}, {3.956630499709031*^9, 3.9566305832457542`*^9}, {
   3.9566460349741287`*^9, 3.956646099738515*^9}, 3.9566461300234737`*^9, 
   3.956646227979599*^9, 3.956648184924589*^9, 3.9566497008794203`*^9, 
   3.9566498856711082`*^9, 3.959502363763156*^9, {3.959502659369972*^9, 
   3.959502671125296*^9}, 3.959503220168727*^9, {3.9595033127096243`*^9, 
   3.959503340164486*^9}, 3.9595044997270517`*^9, 3.959504533324665*^9, 
   3.959504572718399*^9, 3.959504635617169*^9, 3.959504667495995*^9, 
   3.9595047113313837`*^9, 3.9595047598101797`*^9, 3.959504800889761*^9, 
   3.959504858030529*^9, 3.959504904274008*^9, 3.959504950408272*^9, 
   3.959505076969734*^9, 3.959505124545763*^9, 3.959505168509205*^9, 
   3.959505214068038*^9, 3.959505256451498*^9, 3.959506622709681*^9, 
   3.959506652741086*^9, 3.9595066838671923`*^9, 3.959506753837571*^9, {
   3.959506784451228*^9, 3.959506814117298*^9}, 3.959506851539153*^9, 
   3.9595068944568787`*^9, 3.959506935388256*^9, 3.959506975516467*^9, 
   3.95950701632456*^9, 3.959507062336321*^9, 3.9595071657144136`*^9, 
   3.959507213100327*^9, 3.959507254639926*^9, 3.959507306486931*^9, 
   3.959507386690578*^9, 3.959507452803935*^9},
 CellLabel->
  "Out[1358]//MatrixForm=",ExpressionUUID->"63660e39-22b5-4166-9668-\
384051c1b0a5"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}, Open  ]]
},
WindowSize->{1440., 761.25},
WindowMargins->{{0, Automatic}, {0, Automatic}},
PrivateNotebookOptions->{"VersionedStylesheet"->{"Default.nb"[8.] -> False}},
TaggingRules->{
 "WelcomeScreenSettings" -> {"FEStarting" -> False}, "TryRealOnly" -> False},
Magnification:>0.55 Inherited,
FrontEndVersion->"12.2 for Linux x86 (64-bit) (December 12, 2020)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"bbc97ee9-f278-4825-b839-26cd485657de"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[579, 22, 711, 12, 29, "Subtitle",ExpressionUUID->"1fdc8443-e081-4a27-90d6-0d96a51df886",
 CellID->926871483],
Cell[1293, 36, 1914, 48, 95, "Input",ExpressionUUID->"8683657f-1421-40a6-8a8e-d75dfa674e83"],
Cell[CellGroupData[{
Cell[3232, 88, 152, 3, 29, "Subsection",ExpressionUUID->"79905e14-a8f1-4321-84d8-0867858bdd24"],
Cell[3387, 93, 1258, 39, 50, "Input",ExpressionUUID->"97663be4-7bfa-4e8c-9b41-90618e639413"],
Cell[4648, 134, 10543, 267, 230, "Input",ExpressionUUID->"19ad8005-5ad3-4174-ab89-622a6be28229"],
Cell[15194, 403, 10729, 291, 242, "Input",ExpressionUUID->"8ad7228e-c25b-41c7-a4a4-d65e93db2ff2"],
Cell[25926, 696, 8206, 141, 84, "Input",ExpressionUUID->"48da8cc3-1b83-4186-be78-03dc09b64f5d"]
}, Open  ]],
Cell[CellGroupData[{
Cell[34169, 842, 585, 11, 29, "Subsection",ExpressionUUID->"60b5eabf-3266-46ab-9d06-bf5cc5204eb3"],
Cell[CellGroupData[{
Cell[34779, 857, 182, 3, 24, "Subsubsection",ExpressionUUID->"2aaadcff-101f-4358-a6a7-8bd2beab49c1"],
Cell[34964, 862, 1221, 31, 50, "Input",ExpressionUUID->"fb76e833-b404-4083-bea7-9dfe9dfa255b"],
Cell[36188, 895, 657, 16, 28, "Input",ExpressionUUID->"df9f93f7-cfc3-42f1-ac48-7a36761017f6"],
Cell[CellGroupData[{
Cell[36870, 915, 941, 26, 28, "Input",ExpressionUUID->"4aba680b-2ccb-45cb-83a1-ebeea9519365"],
Cell[37814, 943, 5751, 86, 21, "Output",ExpressionUUID->"9c0bd468-7ac0-4e59-b82a-f305af24c459"],
Cell[43568, 1031, 5749, 86, 21, "Output",ExpressionUUID->"c3f7d8bd-deb5-4dac-b624-768e71640ce5"]
}, Open  ]],
Cell[CellGroupData[{
Cell[49354, 1122, 931, 26, 19, "Input",ExpressionUUID->"248f25a5-bcab-4de1-8eef-0c13d2f1f670"],
Cell[50288, 1150, 34319, 615, 129, "Output",ExpressionUUID->"caf0b6d5-1491-4e5b-98b1-f7df6160b1ba"]
}, Open  ]],
Cell[CellGroupData[{
Cell[84644, 1770, 737, 23, 19, "Input",ExpressionUUID->"7e015db3-3d4b-41e1-a143-7d62af89202c"],
Cell[85384, 1795, 24449, 451, 130, "Output",ExpressionUUID->"b3874e99-05fd-4d1a-9990-6d6c2c8414be"]
}, Open  ]],
Cell[CellGroupData[{
Cell[109870, 2251, 743, 19, 19, "Input",ExpressionUUID->"ef79351c-755f-4842-9c18-4f25f4505386"],
Cell[110616, 2272, 37066, 658, 132, "Output",ExpressionUUID->"79057ddc-5781-4114-a111-123f5caa073d"]
}, Open  ]],
Cell[CellGroupData[{
Cell[147719, 2935, 1031, 29, 19, "Input",ExpressionUUID->"854dcf07-ea83-4aba-b1af-30aaa56fd135"],
Cell[148753, 2966, 33517, 603, 132, "Output",ExpressionUUID->"b78f2b04-4c7f-4bc4-a480-7532a66bbf16"]
}, Open  ]],
Cell[CellGroupData[{
Cell[182307, 3574, 1401, 37, 39, "Input",ExpressionUUID->"e8e52377-857b-4b8f-a706-cf3659dd9d51"],
Cell[183711, 3613, 52766, 892, 76, "Output",ExpressionUUID->"1620db6c-c3cd-47da-ae7b-412603aaeb84"]
}, Open  ]],
Cell[CellGroupData[{
Cell[236514, 4510, 1512, 39, 39, "Input",ExpressionUUID->"f7df5743-04f1-4217-9279-8a5a9ce9f0db"],
Cell[238029, 4551, 58121, 982, 75, "Output",ExpressionUUID->"8315c5d7-6ef0-4ff9-aafb-b73e27eb90b8"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[296199, 5539, 244, 5, 24, "Subsubsection",ExpressionUUID->"2f135e45-7d3b-4ca8-99ba-a9978f9037eb"],
Cell[CellGroupData[{
Cell[296468, 5548, 1381, 35, 50, "Input",ExpressionUUID->"f12b6089-d198-4795-b943-b1553ae54f69"],
Cell[297852, 5585, 44072, 773, 132, "Output",ExpressionUUID->"4031a5c6-45ff-41cd-adaf-08e5ca482219"]
}, Open  ]],
Cell[CellGroupData[{
Cell[341961, 6363, 5722, 164, 129, "Input",ExpressionUUID->"f8eb4d9d-2c61-44d7-b2e3-f05ead011a56"],
Cell[347686, 6529, 35819, 638, 134, "Output",ExpressionUUID->"ab2f3b46-a030-49bb-bb7f-965a4a55772a"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[383554, 7173, 191, 3, 24, "Subsubsection",ExpressionUUID->"3e9a0799-835c-453c-9bd1-7ab9b9f1ff08"],
Cell[CellGroupData[{
Cell[383770, 7180, 1789, 47, 62, "Input",ExpressionUUID->"80722544-246d-46a0-99f5-6994cd0003f6"],
Cell[385562, 7229, 17177, 285, 77, "Output",ExpressionUUID->"1b4e6f14-7b82-4e58-8af3-a09b7429c609"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[402788, 7520, 304, 4, 24, "Subsubsection",ExpressionUUID->"6d207c48-8671-47b6-9a71-dac83b21d494"],
Cell[403095, 7526, 1270, 39, 37, "Input",ExpressionUUID->"1a6f478e-ef9e-48d9-b958-2eedbfc1b13f"],
Cell[CellGroupData[{
Cell[404390, 7569, 473, 9, 24, "Input",ExpressionUUID->"75d24047-dbed-47ef-84c9-17c09a0a63c9"],
Cell[404866, 7580, 4444, 63, 70, "Output",ExpressionUUID->"71f97898-8e11-4d57-8947-6b6bdda9e1b6"],
Cell[409313, 7645, 4441, 63, 70, "Output",ExpressionUUID->"ba797cca-3cdb-4786-b4d3-e4dfe6edf3fe"]
}, Open  ]],
Cell[CellGroupData[{
Cell[413791, 7713, 625, 16, 12, "Input",ExpressionUUID->"83b84d18-93ad-459a-8f8e-145aabf9438d"],
Cell[414419, 7731, 19500, 355, 70, "Output",ExpressionUUID->"5146ebae-3898-458a-9238-259bbf04535f"]
}, Open  ]]
}, Closed]]
}, Open  ]],
Cell[CellGroupData[{
Cell[433980, 8093, 221, 3, 37, "Section",ExpressionUUID->"a8d2d175-08fe-4d7c-bda7-b6da8412d797"],
Cell[CellGroupData[{
Cell[434226, 8100, 310, 5, 29, "Subsection",ExpressionUUID->"4ee60702-31a2-488f-9a58-8fe6e1e50077"],
Cell[CellGroupData[{
Cell[434561, 8109, 2157, 55, 73, "Input",ExpressionUUID->"17eb4b2d-56ac-40ae-bb40-98c07899eef9"],
Cell[436721, 8166, 4948, 75, 21, "Output",ExpressionUUID->"51d462f7-19a1-4c02-86ce-43c0d012b891"],
Cell[441672, 8243, 4947, 75, 21, "Output",ExpressionUUID->"ef90107a-c2fb-488e-b719-5cd037fdbab4"],
Cell[446622, 8320, 4949, 75, 21, "Output",ExpressionUUID->"c53e7d5c-de0c-4bfc-a4e6-94c97d39aea5"]
}, Open  ]],
Cell[CellGroupData[{
Cell[451608, 8400, 197, 3, 24, "Subsubsection",ExpressionUUID->"1015f403-a8ea-41fe-8a61-dd3b100fb6bf"],
Cell[CellGroupData[{
Cell[451830, 8407, 37126, 811, 347, "Input",ExpressionUUID->"ce683a4b-3ef6-40be-acdd-9d409f2e470b"],
Cell[488959, 9220, 47923, 1637, 1980, "Output",ExpressionUUID->"63660e39-22b5-4166-9668-384051c1b0a5"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}
]
*)


